What Right-Angle Corners Reveal About an Uncalibrated Camera: Convex Cones, Certified Bounds and Identifiability

The corner of a box or a room, where three perpendicular edges meet, appears in an image as three segments meeting at a point. We ask what such junctions reveal about an uncalibrated camera's intrinsic parameters. Each junction is consistent with an explicit convex set of cameras; when only the focal length is unknown, this set is an interval in closed form. These sets are computed from the image alone, so calibrating from many junctions is a convex feasibility problem. Almost every junction bounds the focal length from below; we characterize when one also bounds it from above, and when many junctions determine it exactly. For a known vertex, the bounds can be certified against any bounded error in the measured edge directions.

==> audit.py <==
"""Scrutinize Prop. 2 (identifiability). Its hypothesis -- that the family
contains corners whose thresholds approach f from both sides -- is doing all
the work.  Is it actually satisfied by corners of ONE Manhattan frame seen by
one camera, with only the position varying?"""
import numpy as np
from common import *
rng=np.random.default_rng(0); f=866.0; HALF=500.0
Fr=rand_frame(rng)                      # ONE fixed frame
lo_best, hi_best = 0.0, np.inf
near_lo, near_hi = [], []
n=0
while n<40000:
    c=rng.uniform(-HALF*0.95,HALF*0.95,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); P=ray/ray[2]*z
    o=observe_corner(P,Fr,f,0.0,rng)    # position varies, frame fixed
    if o is None: continue
    comps=admissible(coeffs(*o))
    if not comps: continue
    n+=1
    lo_best=max(lo_best,np.sqrt(comps[0][0]))
    if comps[-1][1]<1e13: hi_best=min(hi_best,np.sqrt(comps[-1][1]))
print("ONE fixed Manhattan frame, position varying only:")
print(f"  {n} corners -> [{lo_best/f:.6f}, {hi_best/f:.6f}] x f, "
      f"width {(hi_best-lo_best)/f:.2e}")

# and with the frame also varying
rng=np.random.default_rng(1); lo2,hi2=0.0,np.inf; n=0
while n<40000:
    c=rng.uniform(-HALF*0.95,HALF*0.95,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); P=ray/ray[2]*z
    o=observe_corner(P,rand_frame(rng),f,0.0,rng)
    if o is None: continue
    comps=admissible(coeffs(*o))
    if not comps: continue
    n+=1
    lo2=max(lo2,np.sqrt(comps[0][0]))
    if comps[-1][1]<1e13: hi2=min(hi2,np.sqrt(comps[-1][1]))
print(f"frames varying too: {n} corners -> [{lo2/f:.6f}, {hi2/f:.6f}] x f, "
      f"width {(hi2-lo2)/f:.2e}")


==> border_test.py <==
import numpy as np
half=480.0
def diag_frame(rot_deg=0.0):
    z=np.array([0,0,1.0]); g=np.array([1,1,1.0])/np.sqrt(3)
    v=np.cross(g,z); s=np.linalg.norm(v); c=g@z
    vx=np.array([[0,-v[2],v[1]],[v[2],0,-v[0]],[-v[1],v[0],0]]); R=np.eye(3)+vx+vx@vx*((1-c)/s**2)
    a=np.radians(rot_deg); Rz=np.array([[np.cos(a),-np.sin(a),0],[np.sin(a),np.cos(a),0],[0,0,1]])
    return Rz@R
def fcrit(D):   # the first vanishing line to reach the square does so when f|dz| = half(|dx|+|dy|)
    v=[half*(abs(D[0,i])+abs(D[1,i]))/abs(D[2,i]) for i in range(3)]; k=int(np.argmax(v)); return v[k],k
def widths(D,f,Ms,rng):
    M=Ms[-1]; c=rng.uniform(-half,half,(M,2)); r=np.column_stack([c/f,np.ones(M)])
    zeta=r@D; z=D[2,:]; w=z/zeta
    G=np.full(M,-np.inf); Gn=np.full(M,-np.inf)
    for a in range(3):
        p,q=[b for b in range(3) if b!=a]
        g=(z[a]-zeta[:,a]*w[:,p])*(z[a]-zeta[:,a]*w[:,q]); G=np.maximum(G,g); Gn=np.maximum(Gn,-g)
    cp=np.maximum.accumulate(G); cn=np.maximum.accumulate(Gn); out=[]
    for m in Ms:
        gp,gm=cp[m-1],cn[m-1]
        smax=gp/(gp-1) if gp>1 else np.inf; smin=gm/(1+gm) if gm>0 else 0.0
        out.append(np.sqrt(smax)-np.sqrt(smin))            # width of cap F in units of f
    return out
Ms=[int(x) for x in np.geomspace(1e3,2e6,12)]; rng=np.random.default_rng(0)
def run(label,D,f,R=30):
    W=np.array([widths(D,f,Ms,rng) for _ in range(R)]); med=np.median(W,axis=0)
    ok=np.isfinite(med)
    slope=np.polyfit(np.log(np.array(Ms)[ok][-7:]),np.log(med[ok][-7:]),1)[0] if ok.sum()>=7 else np.nan
    print(f"  {label:58s} width at M=1e3: {med[0]:.2e}   at M=2e6: {med[-1]:.2e}   slope {slope:+.2f}")
D0=diag_frame(0.0); f0,k0=fcrit(D0)
D1=diag_frame(12.0); f1,k1=fcrit(D1)
foot=lambda D,f,k: -f*D[2,k]*D[:2,k]/(D[0,k]**2+D[1,k]**2)
print(f"symmetric frame : line touches a corner at f={f0:.1f}; its nearest point to the principal point is {np.round(foot(D0,f0,k0))} (the corner itself)")
print(f"rotated 12 deg  : line touches a corner at f={f1:.1f}; its nearest point to the principal point is {np.round(foot(D1,f1,k1))} (not the corner)\n")
run("touching at the special point           (predicted: stalls)",D0,f0)
run("touching elsewhere                      (predicted: -0.5)",D1,f1)
run("crossing, 20% wider field of view       (predicted: -1)",D1,f1*0.8)


==> bound_map_test.py <==
"""Where a junction of a frame bounds the focal length (camera diag(f,f,1)).
Claim: gamma_a = -(r.(zhat x d_p)) (r.(zhat x d_q)) / ((r.d_p)(r.d_q)) for cyclic (a,p,q), any orientation of the frame;
a junction with vertex c has  F = ( f sqrt(G-/(1+G-)), f sqrt(G+/(G+-1)) )  with G+ = max_a gamma_a, G- = max_a(-gamma_a),
so it is bounded above iff some gamma_a > 1 and bounded below (by a positive value) iff some gamma_a < 0."""
import numpy as np
from common import coeffs, admissible
rng=np.random.default_rng(12); zh=np.array([0,0,1.0])
def rand_rot():
    Q,R=np.linalg.qr(rng.standard_normal((3,3))); return Q*np.sign(np.diag(R))
def gam_def(r,D):
    Z=D.T@r; z=D[2,:]; W=z/Z; return np.array([(z[a]-Z[a]*W[p])*(z[a]-Z[a]*W[q]) for a,p,q in ((0,1,2),(1,2,0),(2,0,1))])
def gam_formula(r,D):
    out=[]
    for a,p,q in ((0,1,2),(1,2,0),(2,0,1)):
        dp,dq=D[:,p],D[:,q]
        out.append(-(r@np.cross(zh,dq))*(r@np.cross(zh,dp))/((r@dp)*(r@dq)))
    return np.array(out)
worst=0; agree=0; n=0
for _ in range(20000):
    f=rng.uniform(300,1500); D=rand_rot()                     # either handedness
    c=rng.uniform(-500,500,2); r=np.array([c[0]/f,c[1]/f,1.0])
    g1,g2=gam_def(r,D),gam_formula(r,D); worst=max(worst,np.max(np.abs(g1-g2)/(1+np.abs(g1))))
    # the junction's own interval, from Theorem 6, against the formula
    K=np.diag([f,f,1.0]); L=[]
    ch=np.array([c[0],c[1],1.0])
    for k in range(3):
        l=np.cross(ch,K@D[:,k]); l=l/np.linalg.norm(l[:2]); L.append((l[0],l[1],l[2]))
    comps=admissible(coeffs(c,L))
    if not comps: continue
    lo,hi=np.sqrt(comps[0][0])/f,(np.sqrt(comps[-1][1])/f if comps[-1][1]<1e13 else np.inf)
    Gp,Gm=g1.max(),(-g1).max()
    plo=np.sqrt(Gm/(1+Gm)) if Gm>0 else 0.0; phi=np.sqrt(Gp/(Gp-1)) if Gp>1 else np.inf
    n+=1; agree+= (abs(lo-plo)<1e-6*(1+lo)) and ((np.isinf(hi) and np.isinf(phi)) or (np.isfinite(hi) and np.isfinite(phi) and abs(hi-phi)<1e-6*hi))
print(f"gamma_a: definition against the factored formula, worst relative difference {worst:.1e} over 20000 cases (both handednesses)")
print(f"single-junction interval from Theorem 6 against the formula from gamma: agree in {agree}/{n}")
# York Urban: the share of the image where a junction would bound f from above, against what the 181 junctions show
import yorkurban as Y, yu_junctions
from yud_path import YUD
fT,pp,images=Y.load_packed(YUD); J,_,_,_=yu_junctions.collect(); used=sorted(set(j[2] for j in J))
fr=[]
for idx in used:
    V=np.array(images[idx][3],float); D=V/np.linalg.norm(V,axis=0)
    m=200000; u=rng.uniform(0,640,m)-pp[0]; v=rng.uniform(0,480,m)-pp[1]
    R=np.stack([u/fT,v/fT,np.ones(m)],1); Z=R@D; z=D[2,:]; W=z[None,:]/Z
    G=np.max(np.stack([(z[a]-Z[:,a]*W[:,p])*(z[a]-Z[:,a]*W[:,q]) for a,p,q in ((0,1,2),(1,2,0),(2,0,1))],1),1)
    fr.append(np.mean(G>1))
fr=np.array(fr)
print(f"York Urban, 59 images: share of the image where a junction bounds f from above: median {100*np.median(fr):.1f}%, mean {100*fr.mean():.1f}%, max {100*fr.max():.1f}%")
print("   against: 4 of 181 real junction positions (2.2%) in the noiseless replay, 2 of 181 (1.1%) measured")


==> calib_core.py <==
"""Shared core: K-free sign patterns, junction generators, the cutting-plane
convex program over the full w* = K K^T (w22 = 1)."""
import numpy as np
from scipy.optimize import linprog
def basis_of_V(c):   # kept for the scripts that still use it
    c=c/np.linalg.norm(c); a=np.array([1.,0,0]) if abs(c[0])<0.9 else np.array([0,1.,0])
    e1=np.cross(c,a); e1/=np.linalg.norm(e1); e2=np.cross(c,e1); return np.column_stack([e1,e2])
def predicted_pattern(L,c):
    """Sign pattern of the admissible cell, from the junction ALONE: on that cell the
    form l_i^T w* l_j has the sign of D_ki D_kj, D_ki = det(c, l_k, l_i)  (eq. nuk)."""
    D=lambda k,i: np.linalg.det(np.array([c,L[k],L[i]]))
    return tuple(int(np.sign(D(k,i)*D(k,j))) for i,j,k in ((0,1,2),(1,2,0),(2,0,1)))
def rand_frame(rng):
    Q,R=np.linalg.qr(rng.standard_normal((3,3))); Q=Q@np.diag(np.sign(np.diag(R)))
    if np.linalg.det(Q)<0: Q[:,0]*=-1
    return Q
def junction(K,rng,D=None,lim=600):
    while True:
        DD=rand_frame(rng) if D is None else D
        P=np.array([rng.uniform(-3,3),rng.uniform(-3,3),rng.uniform(2,6)])
        c=K@P; c=c/c[2]
        if max(abs(c[:2]))>lim: continue
        L=[];ok=True
        for i in range(3):
            q=K@(P+1e-6*DD[:,i]); q=q/q[2]; d=(q-c)[:2]; n=np.linalg.norm(d)
            if n<1e-12: ok=False;break
            d/=n; a,b=d[1],-d[0]; L.append(np.array([a,b,-(a*c[0]+b*c[1])]))
        if ok: return L,c
IDX=[(0,0),(0,1),(0,2),(1,1),(1,2)]
def row(li,lj):
    co=np.zeros(5)
    for k,(a,b) in enumerate(IDX): co[k]=li[a]*lj[b]+(li[b]*lj[a] if a!=b else 0.0)
    return co, li[2]*lj[2]
def build(Js):
    A=[];b=[]
    for L,c in Js:
        for (i,j),s in zip(((0,1),(1,2),(2,0)),predicted_pattern(L,c)):
            co,cst=row(L[i],L[j]); A.append(-s*co); b.append(s*cst-1e-9)
    return np.array(A),np.array(b)
def W_of(w):
    W=np.eye(3)
    for k,(a,bb) in enumerate(IDX): W[a,bb]=W[bb,a]=w[k]
    W[2,2]=1.0; return W
def extreme(A,b,cvec,box=5e7,iters=600):
    Ac,bc=list(A),list(b); x=None
    for _ in range(iters):
        r=linprog(cvec,A_ub=np.array(Ac),b_ub=np.array(bc),bounds=[(-box,box)]*5,method="highs")
        if r.status!=0: return None
        x=r.x; ev,evec=np.linalg.eigh(W_of(x))
        if ev[0]>=-1e-9*max(1,abs(ev[-1])): return x
        co,cst=row(evec[:,0],evec[:,0]); Ac.append(-co); bc.append(cst)
    return x


==> camera_models_test.py <==
"""Checks for Section 4.3: the unknown aspect ratio (a polygon of three half-planes) and the unknown principal point
(three hyperbolas centered at the junction, scaled with f)."""
import numpy as np, sympy as sp
from common import rand_frame
rng=np.random.default_rng(11)
# ---- the decomposition behind the principal-point result
f,px,py=sp.symbols('f p_x p_y',positive=True); K=sp.Matrix([[f,0,px],[0,f,py],[0,0,1]]); pt=sp.Matrix([px,py,1])
print("K K^T = f^2 diag(1,1,0) + p p^T:", sp.simplify(K*K.T-(f**2*sp.diag(1,1,0)+pt*pt.T))==sp.zeros(3,3))
def junction(f0=866.0):
    while True:
        D=rand_frame(rng); P=np.array([*rng.uniform(-2.5,2.5,2),rng.uniform(2,6)]); Kt=np.diag([f0,f0,1.0])
        c=np.array([*(Kt@P)[:2]/P[2],1.0])
        if np.max(np.abs(c[:2]))>480: continue
        L=[]
        for k in range(3):
            l=np.cross(c,Kt@D[:,k]); L.append(l/np.hypot(l[0],l[1]))
        return c,L
def admitted(om,c,L):                                     # Proposition 3, for a positive-definite omega*
    g=[L[i]@om@L[j] for i,j in ((0,1),(1,2),(2,0))]; return np.prod(g)<0
# ---- (1) unknown aspect ratio: admitted <=> three half-planes with the signs of Delta_ki Delta_kj
bad=0; n=0
for _ in range(400):
    c,L=junction()
    Dl=lambda k,i: np.linalg.det(np.column_stack([c,L[k],L[i]]))
    for X,Y in rng.uniform(0.05,4.0,(60,2))*866.0**2:
        om=np.diag([X,Y,1.0]); a=admitted(om,c,L)
        hp=all(np.sign(L[i]@om@L[j])==np.sign(Dl(k,i)*Dl(k,j)) for k,(i,j) in ((2,(0,1)),(0,(1,2)),(1,(2,0))))
        bad+= a!=hp; n+=1
print(f"(1) aspect ratio: admitted <=> the three half-planes, disagreements {bad} of {n}")
# ---- (2) unknown principal point, known f: the form is f^2 A_ij + d_i(p) d_j(p); scaling about c by f
bad=0; badh=0; n=0
for _ in range(400):
    c,L=junction(); f0=rng.uniform(300,1500)
    for p in rng.uniform(-900,900,(30,2)):
        Kp=np.array([[f0,0,p[0]],[0,f0,p[1]],[0,0,1.0]]); om=Kp@Kp.T; pt=np.array([p[0],p[1],1.0])
        for i,j in ((0,1),(1,2),(2,0)):
            A=L[i][:2]@L[j][:2]; lhs=L[i]@om@L[j]; rhs=f0**2*A+(L[i]@pt)*(L[j]@pt)
            bad+= abs(lhs-rhs)>1e-6*max(1,abs(lhs))
        # homothety: p = c + f q  has the same verdict for every f
        q=(p-c[:2])/f0; verdicts=set()
        for f1 in (f0*0.3,f0,f0*3):
            p1=c[:2]+f1*q; K1=np.array([[f1,0,p1[0]],[0,f1,p1[1]],[0,0,1.0]]); verdicts.add(admitted(K1@K1.T,c,L))
        badh+= len(verdicts)>1; n+=1
print(f"(2) principal point: form identity failures {bad}; verdict changing under p = c + f q: {badh} of {n}")


==> certified_test.py <==
"""Checks for the certified bounds and the distortion error bounds."""
import numpy as np
rng=np.random.default_rng(23)
def forms(x,rho,psi):
    P=((0,1),(1,2),(2,0))
    return np.stack([np.cos(psi[i]-psi[j])*x+rho**2*np.sin(psi[i])*np.sin(psi[j]) for i,j in P],-1)
xs=np.geomspace(1e2,1e8,6000)
bad1=bad2=miss_f=0; n=0
for _ in range(3000):
    rho=rng.uniform(5,700); psi=rng.uniform(-np.pi,np.pi,3); phi=np.radians(rng.choice([0.2,0.5,1,2,4]))
    psih=psi+rng.uniform(-phi,phi,3)
    Ft=np.prod(forms(xs,rho,psi),-1)<0; Fh=np.prod(forms(xs,rho,psih),-1)<0
    marg=np.abs(forms(xs,rho,psih)); bound=np.sqrt(2)*phi*(np.sqrt(2)*xs+rho**2)
    U=(marg<=bound[:,None]).any(-1)
    bad1+=np.sum(Fh&~U&~Ft)          # certified inner part must lie in the true set
    bad2+=np.sum(Ft&~Fh&~U)          # the true set must lie in the measured set or the uncertain set
    n+=1
print(f"(1) certified bounds, {n} junctions x {len(xs)} focal lengths: inner-part violations {bad1}, outer-part violations {bad2} (both must be 0)")
# ---- (2a) the largest angle change from tan psi' = theta tan psi
worst=0
for _ in range(20000):
    th=rng.uniform(0.3,3.0); psi=rng.uniform(-np.pi,np.pi); ps2=np.arctan2(th*np.sin(psi),np.cos(psi))
    d=abs((ps2-psi+np.pi)%(2*np.pi)-np.pi); worst=max(worst,d/abs(np.arctan((th-1)/(2*np.sqrt(th)))))
print(f"(2a) max |psi'-psi| / arctan(|1-theta|/(2 sqrt theta)) over 20000 cases: {worst:.6f}  (must be <= 1, and attained)")
# ---- (2b) chord against tangent: angle <= arcsin(3|k|(rho+s)s/m)
worst=0; tight=0
for _ in range(20000):
    k=rng.uniform(-1,1)*rng.choice([1e-7,1e-6,3e-6]); c=rng.uniform(-500,500,2); rho=np.linalg.norm(c)
    u=rng.standard_normal(2); u/=np.linalg.norm(u); s=rng.uniform(10,200)
    D=lambda x: x*(1+k*(x@x))
    J=(1+k*rho**2)*np.eye(2)+2*k*np.outer(c,c); tang=J@u; chord=D(c+s*u)-D(c)
    ang=np.arccos(np.clip(tang@chord/np.linalg.norm(tang)/np.linalg.norm(chord),-1,1))
    m=min(abs(1+k*rho**2),abs(1+3*k*rho**2)); r=3*abs(k)*(rho+s)*s/m
    if r<1: worst=max(worst,ang/np.arcsin(r)); tight+=1
print(f"(2b) chord-tangent angle / arcsin(3|k|(rho+s)s/m) over {tight} cases: max {worst:.3f}  (must be <= 1)")


==> common.py <==
import numpy as np

def rand_frame(rng):
    A = rng.standard_normal((3,3)); Q,R = np.linalg.qr(A)
    Q = Q @ np.diag(np.sign(np.diag(R)))
    if np.linalg.det(Q) < 0: Q[:,0] *= -1
    return Q

def Kmat(f): return np.diag([f,f,1.0])

def project(P, f):
    c = Kmat(f) @ P
    return c[:2]/c[2]

def edge_image_dir(P, d, f):
    """Exact image direction of the 3D direction d at the projection of P:
    the derivative of the projection along d, not the vanishing point."""
    X, Y, Z = P
    u0, v0 = f*X/Z, f*Y/Z
    return np.array([f*d[0] - u0*d[2], f*d[1] - v0*d[2]]) / Z

def observe_corner(P, D, f, sigma, rng, seglen=150.0, W=1000.0):
    """Image a corner: each edge is a seglen-px segment from the junction, both
    endpoints perturbed by N(0, sigma). Lines are fitted through the two noisy
    endpoints; the junction is the least-squares intersection of the three."""
    c0 = project(P, f)
    if np.max(np.abs(c0)) > W/2: return None
    lines = []
    for i in range(3):
        d = edge_image_dir(P, D[:, i], f)
        n = np.linalg.norm(d)
        if n < 1e-12: return None
        d = d/n
        p1 = c0 + rng.normal(0, sigma, 2)
        p2 = c0 + seglen*d + rng.normal(0, sigma, 2)
        e = p2 - p1; ne = np.linalg.norm(e)
        if ne < 1e-9: return None
        e = e/ne
        a, b = e[1], -e[0]                     # half-edge leaves c along (b,-a)
        lines.append(np.array([a, b, -(a*p1[0]+b*p1[1])]))
    L = np.array(lines)
    A = L[:, :2]; rhs = -L[:, 2]
    c, *_ = np.linalg.lstsq(A, rhs, rcond=None)
    return c, [np.array(l) for l in L]

def gij(c, L, f):
    r = np.linalg.inv(Kmat(f)) @ np.array([c[0], c[1], 1.0])
    t = [np.cross(Kmat(f).T @ l, r) for l in L]
    return t, r, np.array([[t[i]@t[j] for j in range(3)] for i in range(3)])

def closed_form(c, L, f):
    t, r, g = gij(c, L, f); R2 = r@r
    if abs(g[1,2])<1e-300 or abs(g[2,0])<1e-300 or abs(g[0,1])<1e-300: return None
    k1sq = -g[0,1]*g[2,0]/(g[1,2]*R2)
    if k1sq <= 0: return None
    k1 = np.sqrt(k1sq); k = [k1, -g[0,1]/(R2*k1), -g[2,0]/(R2*k1)]
    cols = []
    for i in range(3):
        w = k[i]*r + t[i]; n = np.linalg.norm(w)
        if n < 1e-12: return None
        cols.append(w/n)
    return np.column_stack(cols)

def reproject(c, L):
    """Force each line through the estimated junction, keeping its direction.

    The derivation needs every interpretation plane to contain the ray, i.e.
    n_i . r = 0, i.e. every image line through the corner point.  Three
    independently fitted noisy lines do not meet exactly, so the observed
    (a, b, e) are mutually inconsistent at the sub-pixel level.  This makes
    the observation consistent with the model before the model is applied.
    """
    return [np.array([l[0], l[1], -(l[0]*c[0] + l[1]*c[1])]) for l in L]


def coeffs(c, L, enforce=True):
    """The three LINEAR factors (A_ij, e_i e_j) of the sign condition.

    Because each interpretation plane contains the ray,
        x g_ij = (x + rho^2)(A_ij x + e_i e_j),     x = f^2,
    and the positive factor (x + rho^2) is common to all three pairs, so it
    cancels from the sign condition.  Each pair contributes one linear
    function of f^2, with at most one positive root.
    """
    if enforce:
        L = reproject(c, L)
    out = []
    for i, j in ((0, 1), (1, 2), (2, 0)):
        ai, bi, ei = L[i]
        aj, bj, ej = L[j]
        out.append((ai*aj + bi*bj, ei*ej))
    return out


def admissible(co, XMAX=1e14):
    """The admissible set as a list of intervals in x = f^2.  By the interval
    theorem there is at most one, but the sign chart is built generically so
    that a violation would show up rather than be assumed away."""
    rs = sorted(-E/A for A, E in co if abs(A) > 1e-300 and -E/A > 1e-12)
    edges = [0.0] + rs + [XMAX]
    comps = []
    for k in range(len(edges)-1):
        lo, hi = edges[k], edges[k+1]
        if hi <= lo:
            continue
        xm = np.sqrt(max(lo, hi*1e-16)*hi) if lo > 0 else min(hi/2, 1e12)
        if np.prod([A*xm + E for A, E in co]) < 0:
            if comps and abs(comps[-1][1]-lo) < 1e-9*max(1, lo):
                comps[-1] = (comps[-1][0], hi)
            else:
                comps.append((lo, hi))
    return comps


def angle_err_deg(Dh, D, c, f):
    """Compare as unoriented axes, allowing either mirror branch:
    the two closed-form solutions are D and H D with H the reflection in the
    plane through O perpendicular to the ray."""
    r = np.linalg.inv(Kmat(f)) @ np.array([c[0], c[1], 1.0])
    rh = r/np.linalg.norm(r)
    H = np.eye(3) - 2*np.outer(rh, rh)
    best = 1e9
    for S in (Dh, H @ Dh):
        errs = [np.degrees(np.arccos(np.clip(abs(S[:,i]@D[:,i]),-1,1))) for i in range(3)]
        best = min(best, float(np.mean(errs)))
    return best


==> converge.py <==
"""Does the intersection of admissible sets keep shrinking as corners accumulate,
or stabilise?  Frame seen down a cube diagonal, 54 and 60 degree fields of view."""
import numpy as np
import common as C
rng=np.random.default_rng(1)
def diagonal_frame():
    """frame whose three axes all make the same angle with the optical axis z"""
    z=np.array([0,0,1.0]); g=np.array([1,1,1.0])/np.sqrt(3)
    # rotate g onto z
    v=np.cross(g,z); s=np.linalg.norm(v); cth=g@z
    vx=np.array([[0,-v[2],v[1]],[v[2],0,-v[0]],[-v[1],v[0],0]])
    R=np.eye(3)+vx+vx@vx*((1-cth)/s**2)
    return R@np.eye(3)                     # columns = rotated axes
def run(fov_deg, D, N=30000):
    f=500.0/np.tan(np.radians(fov_deg)/2)  # 1000 px image
    lo,hi=0.0,np.inf; n=0
    for _ in range(N):
        c=rng.uniform(-480,480,2); z=rng.uniform(2,6)
        ray=np.linalg.inv(C.Kmat(f))@np.array([c[0],c[1],1.0]); P=ray/ray[2]*z
        o=C.observe_corner(P,D,f,0.0,rng)
        if o is None: continue
        comps=C.admissible(C.coeffs(*o))
        if not comps: continue
        n+=1; lo=max(lo,comps[0][0]); hi=min(hi,comps[-1][1])
    return f, np.sqrt(lo)/f, (np.sqrt(hi)/f if np.isfinite(hi) else np.inf), n
def edge_on_in_view(f,D,half=480):
    """exact: does r.d_i change sign over the sampled image square, for some i?"""
    g=np.linspace(-half,half,401); U,V=np.meshgrid(g,g)
    R=np.stack([U,V,np.full_like(U,f)],-1); R/=np.linalg.norm(R,axis=-1,keepdims=True)
    return any((R@D[:,i]).min()<0<(R@D[:,i]).max() for i in range(3))
D=diagonal_frame()
print("does the intersection keep shrinking with more corners, or stabilise?\n")
print(f"{'FOV':>5}{'edge-on in view':>17}" + "".join(f"{'N='+str(N):>16}" for N in (3000,30000,300000)))
for fov in (54,60):
    f=500.0/np.tan(np.radians(fov)/2)
    row=[]
    for N in (3000,30000,300000):
        _,lo,hi,n=run(fov,D,N)
        row.append((hi-lo) if np.isfinite(hi) else np.inf)
    print(f"{fov:>5}{str(edge_on_in_view(f,D)):>17}"+"".join(f"{w:>16.3e}" for w in row))


==> detector.py <==
"""Is the sign test useful as a junction DETECTOR on real data?  The paper
says |S|=0 'rejects about half of random line triples at no cost' but never
measures precision/recall.  YorkUrban gives candidate 3-family clusters, some
genuine corners (pass geometric validation) and some not (fail it)."""
import numpy as np
from yud_path import YUD
import yorkurban as Y
from common import coeffs, admissible
f_true, pp, images = Y.load_packed(YUD)
gen_pass=gen_n=false_pass=false_n=0
gen_ne=false_ne=0
for name,lines,labels,vp in images:
    seg=np.stack([Y.to_centred(lines[:,0],pp),Y.to_centred(lines[:,1],pp)],axis=1)
    vert=Y.pick_vertical_family(seg,labels,vp)
    others=sorted(set(int(x) for x in labels if x>0)-{vert})
    if len(others)<2: continue
    fam=tuple(others[:2])+(vert,)
    for c,fa in Y.find_junctions(seg,labels,10.0,15.0):
        if len(fa)<3: continue
        built=Y.build_corner(seg,fa,fam)
        if built is not None:
            cc,ls=built; gen_n+=1
        else:
            # a false candidate: three families near a point but not a corner.
            # give it the most favourable reading -- lines forced through the
            # cluster centre -- and ask whether the sign test still accepts it
            ls=[]
            for k in fam:
                i,far,near=fa[k]; l=Y.line_of(seg[i])
                if l is None: break
                ls.append(Y.orient(l,c,far))
            if len(ls)<3: continue
            cc=c; false_n+=1
        x=f_true**2
        ok=np.prod([A*x+E for A,E in coeffs(cc,ls)])<0
        ne=bool(admissible(coeffs(cc,ls)))          # K-free test: some focal length admits it
        if built is not None: gen_pass+=ok; gen_ne+=ne
        else: false_pass+=ok; false_ne+=ne
print(f"K-free test (F nonempty): genuine {gen_ne}/{gen_n} = {100*gen_ne/gen_n:5.1f}%,  false {false_ne}/{false_n} = {100*false_ne/false_n:5.1f}%")
print(f"genuine corners : {gen_n:4d}, sign test ACCEPTS {100*gen_pass/gen_n:5.1f}%  (recall)")
print(f"false candidates: {false_n:4d}, sign test ACCEPTS {100*false_pass/false_n:5.1f}%  (false-accept rate)")


==> e5final.py <==
import numpy as np
from yud_path import YUD
import yorkurban as Y
from common import coeffs, admissible, Kmat
f_true, pp, images = Y.load_packed(YUD)
class Args: radius=10.0; min_len=15.0; iters=600; no_sign=False; verbose=False; vertical_family=None
rng=np.random.default_rng(0); recs=[]
fmins=[]; unb=0; nb=0; rhos=[]; fr=[]
for name,lines,labels,vp in images:
    seg=np.stack([Y.to_centred(lines[:,0],pp),Y.to_centred(lines[:,1],pp)],axis=1)
    vert=Y.pick_vertical_family(seg,labels,vp)
    others=sorted(set(int(x) for x in labels if x>0)-{vert})
    if len(others)<2: continue
    for c,fa in Y.find_junctions(seg,labels,10.0,15.0):
        if len(fa)<3: continue
        b=Y.build_corner(seg,fa,tuple(others[:2])+(vert,))
        if b is None: continue
        cc,ls=b; comps=admissible(coeffs(cc,ls))
        if not comps: continue
        nb+=1; lo,hi=comps[0][0],comps[-1][1]
        fmins.append(np.sqrt(lo)/f_true); unb += hi>=1e13
        rhos.append(np.hypot(cc[0],cc[1]))
        fr.append(np.sqrt(lo)/max(np.hypot(cc[0],cc[1]),1e-9))
fm=np.array(fmins); rh=np.array(rhos); frr=np.array(fr)
print(f"full junctions used: {nb}")
print(f"  f_min/f    : p25 {np.percentile(fm,25):.2f}  median {np.median(fm):.2f}  p75 {np.percentile(fm,75):.2f}")
print(f"  unbounded above: {100*unb/nb:.1f}%")
print(f"  rho (px)   : median {np.median(rh):.0f}  (image half-diagonal {np.hypot(320,240):.0f})")
print(f"  f_min/rho  : p25 {np.percentile(frr,25):.2f}  median {np.median(frr):.2f}  p75 {np.percentile(frr,75):.2f}")
print(f"  similarity: f_min/f spread {np.percentile(fm,75)/np.percentile(fm,25):.2f}x  vs  "
      f"f_min/rho spread {np.percentile(frr,75)/np.percentile(frr,25):.2f}x")
# correlation check
print(f"  corr(f_min, rho) = {np.corrcoef(np.array(fmins)*f_true, rh)[0,1]:.3f}")


==> exact_converse_test.py <==
import numpy as np
from calib_core import rand_frame
rng=np.random.default_rng(1)
def Lam(M,g):
    out=[]
    for a in range(3):
        b,c=[q for q in range(3) if q!=a]
        out.append(M[a,a]-g[a]/g[b]*M[a,b]-g[a]/g[c]*M[a,c]+g[a]**2/(g[b]*g[c])*M[b,c])
    return np.array(out)
def admissible(W,c,V):
    L=[np.cross(c,V[:,k]) for k in range(3)]
    return np.prod([L[i]@W@L[j] for i,j in ((0,1),(1,2),(2,0))])<0
# (1) the formula: admissible  <=>  all Lambda_a > 0, for random PD w*, random frames, random junctions
agree=n=0
for _ in range(100000):
    K=np.array([[rng.uniform(400,1500),rng.normal(0,60),rng.normal(0,200)],[0,rng.uniform(400,1500),rng.normal(0,200)],[0,0,1.0]])
    V=K@rand_frame(rng)
    K2=np.array([[rng.uniform(400,1500),rng.normal(0,60),rng.normal(0,200)],[0,rng.uniform(400,1500),rng.normal(0,200)],[0,0,1.0]])
    W=K2@K2.T; c=np.array([rng.uniform(-500,500),rng.uniform(-500,500),1.0])
    M=np.linalg.inv(V)@W@np.linalg.inv(V).T; g=np.linalg.solve(V,c)
    n+=1; agree+= (admissible(W,c,V)==bool((Lam(M,g)>0).all()))
print(f"(1) junctions of a frame: 'all Lambda_a > 0' agrees with admissibility in {agree}/{n}")
# (2) exact joint admissible set when ONLY the horizon crosses the image (level-ish camera)
f=900.0; K=np.diag([f,f,1.0]); th=np.radians(45); p=np.radians(4)
Rx=np.array([[1,0,0],[0,np.cos(p),-np.sin(p)],[0,np.sin(p),np.cos(p)]])
D=Rx@np.column_stack([[np.cos(th),0,np.sin(th)],[-np.sin(th),0,np.cos(th)],[0,1,0]])
V=K@D; half=480; gr=np.linspace(-half,half,241); U,Vv=np.meshgrid(gr,gr)
C=np.stack([U.ravel(),Vv.ravel(),np.ones(U.size)],1); G=np.linalg.solve(V,C.T).T
cross=[bool(G[:,a].min()<0<G[:,a].max()) for a in range(3)]
print(f"\n(2) vanishing lines crossing the image (gamma_a changes sign), axes 1,2,3: {cross}")
k=[a for a in range(3) if cross[a]][0]; i,j=[a for a in range(3) if a!=k]
tau=G[:,i]/G[:,j]
print(f"    tau = gamma_i/gamma_j over the image: [{tau.min():.3f}, {tau.max():.3f}]")
def all_adm(M):
    W=V@M@V.T
    if np.linalg.eigvalsh(W)[0]<=0: return False
    L=[np.cross(C,V[:,q]) for q in range(3)]
    P=np.ones(len(C))
    for a,b in ((0,1),(1,2),(2,0)): P*=np.einsum('ij,jk,ik->i',L[a],W,L[b])
    return bool((P<0).all())
# predicted: with M_ik = M_jk = 0 and M = I + t(E_ij+E_ji): admissible for all c iff 1 > sup(tau t) and 1 > sup(t/tau)
kap=G[:,k]**2/(G[:,i]*G[:,j])
def predicted(t): return (1-(tau*t).max()>0) and (1-(t/tau).max()>0) and (1+(kap*t).min()>0)
ts=np.linspace(-1.5,1.5,301); ok=0; lo=hi=None
for t in ts:
    M=np.eye(3); M[i,j]=M[j,i]=t
    a=all_adm(M); b=predicted(t) and abs(t)<1
    ok+= a==b
    if a: lo=t if lo is None else lo; hi=t
print(f"    M = I + t(E_ij+E_ji): exact prediction matches the brute-force check for {ok}/{len(ts)} values of t")
print(f"    admissible range of the free entry: t in [{lo:.2f}, {hi:.2f}]  (0 = the vanishing-point family)")
for lab,(a,b) in (("M_ik",(i,k)),("M_jk",(j,k))):
    M=np.eye(3); M[a,b]=M[b,a]=1e-3
    print(f"    {lab} = 0.001 (an entry involving the crossing axis): admissible for all junctions? {all_adm(M)}")


==> experiments.py <==
"""
experiments.py -- the synthetic experiments of Section 6 (E1, E2, E3a, E3b).
Running this file regenerates every number reported there.

Run:  python3 experiments.py [e1|e2|e3a|e3b|e4|e4b|e6|sim|all]
      (E4 additionally needs scipy)

Protocol (Section 6): 1000x1000 px images, principal point at the center,
fields of view 40/60/90 degrees (f = 1374, 866, 500 px); corners sampled
uniformly over orientations and over the image at depths 2 to 6; each edge
observed as a 150 px segment running from the junction, both endpoints
perturbed by N(0, sigma); each line fitted through its two noisy endpoints and
the junction taken as the least-squares intersection of the three; position
bins use the distance from the principal point normalized by the image
half-width.
"""
import collections
import sys

import numpy as np
from scipy.optimize import least_squares

def rand_frame(rng):
    A = rng.standard_normal((3,3)); Q,R = np.linalg.qr(A)
    Q = Q @ np.diag(np.sign(np.diag(R)))
    if np.linalg.det(Q) < 0: Q[:,0] *= -1
    return Q

def Kmat(f): return np.diag([f,f,1.0])

def project(P, f):
    c = Kmat(f) @ P
    return c[:2]/c[2]

def edge_image_dir(P, d, f):
    """Exact image direction of the 3D direction d at the projection of P:
    the derivative of the projection along d, not the vanishing point."""
    X, Y, Z = P
    u0, v0 = f*X/Z, f*Y/Z
    return np.array([f*d[0] - u0*d[2], f*d[1] - v0*d[2]]) / Z

def observe_corner(P, D, f, sigma, rng, seglen=150.0, W=1000.0):
    """Image a corner: each edge is a seglen-px segment from the junction, both
    endpoints perturbed by N(0, sigma). Lines are fitted through the two noisy
    endpoints; the junction is the least-squares intersection of the three."""
    c0 = project(P, f)
    if np.max(np.abs(c0)) > W/2: return None
    lines = []
    for i in range(3):
        d = edge_image_dir(P, D[:, i], f)
        n = np.linalg.norm(d)
        if n < 1e-12: return None
        d = d/n
        p1 = c0 + rng.normal(0, sigma, 2)
        p2 = c0 + seglen*d + rng.normal(0, sigma, 2)
        e = p2 - p1; ne = np.linalg.norm(e)
        if ne < 1e-9: return None
        e = e/ne
        a, b = e[1], -e[0]                     # half-edge leaves c along (b,-a)
        lines.append(np.array([a, b, -(a*p1[0]+b*p1[1])]))
    L = np.array(lines)
    A = L[:, :2]; rhs = -L[:, 2]
    c, *_ = np.linalg.lstsq(A, rhs, rcond=None)
    return c, [np.array(l) for l in L]

def gij(c, L, f):
    r = np.linalg.inv(Kmat(f)) @ np.array([c[0], c[1], 1.0])
    t = [np.cross(Kmat(f).T @ l, r) for l in L]
    return t, r, np.array([[t[i]@t[j] for j in range(3)] for i in range(3)])

def closed_form(c, L, f):
    t, r, g = gij(c, L, f); R2 = r@r
    if abs(g[1,2])<1e-300 or abs(g[2,0])<1e-300 or abs(g[0,1])<1e-300: return None
    k1sq = -g[0,1]*g[2,0]/(g[1,2]*R2)
    if k1sq <= 0: return None
    k1 = np.sqrt(k1sq); k = [k1, -g[0,1]/(R2*k1), -g[2,0]/(R2*k1)]
    cols = []
    for i in range(3):
        w = k[i]*r + t[i]; n = np.linalg.norm(w)
        if n < 1e-12: return None
        cols.append(w/n)
    return np.column_stack(cols)

def reproject(c, L):
    """Force each line through the estimated junction, keeping its direction.

    The derivation needs every interpretation plane to contain the ray, i.e.
    n_i . r = 0, i.e. every image line through the corner point.  Three
    independently fitted noisy lines do not meet exactly, so the observed
    (a, b, e) are mutually inconsistent at the sub-pixel level.  This makes
    the observation consistent with the model before the model is applied.
    """
    return [np.array([l[0], l[1], -(l[0]*c[0] + l[1]*c[1])]) for l in L]


def coeffs(c, L, enforce=True):
    """The three LINEAR factors (A_ij, e_i e_j) of the sign condition.

    Because each interpretation plane contains the ray,
        x g_ij = (x + rho^2)(A_ij x + e_i e_j),     x = f^2,
    and the positive factor (x + rho^2) is common to all three pairs, so it
    cancels from the sign condition.  Each pair contributes one linear
    function of f^2, with at most one positive root.
    """
    if enforce:
        L = reproject(c, L)
    out = []
    for i, j in ((0, 1), (1, 2), (2, 0)):
        ai, bi, ei = L[i]
        aj, bj, ej = L[j]
        out.append((ai*aj + bi*bj, ei*ej))
    return out


def admissible(co, XMAX=1e14):
    """The admissible set as a list of intervals in x = f^2.  By the interval
    theorem there is at most one, but the sign chart is built generically so
    that a violation would show up rather than be assumed away."""
    rs = sorted(-E/A for A, E in co if abs(A) > 1e-300 and -E/A > 1e-12)
    edges = [0.0] + rs + [XMAX]
    comps = []
    for k in range(len(edges)-1):
        lo, hi = edges[k], edges[k+1]
        if hi <= lo:
            continue
        xm = np.sqrt(max(lo, hi*1e-16)*hi) if lo > 0 else min(hi/2, 1e12)
        if np.prod([A*xm + E for A, E in co]) < 0:
            if comps and abs(comps[-1][1]-lo) < 1e-9*max(1, lo):
                comps[-1] = (comps[-1][0], hi)
            else:
                comps.append((lo, hi))
    return comps


def angle_err_deg(Dh, D, c, f):
    """Compare as unoriented axes, allowing either mirror branch:
    the two closed-form solutions are D and H D with H the reflection in the
    plane through O perpendicular to the ray."""
    r = np.linalg.inv(Kmat(f)) @ np.array([c[0], c[1], 1.0])
    rh = r/np.linalg.norm(r)
    H = np.eye(3) - 2*np.outer(rh, rh)
    best = 1e9
    for S in (Dh, H @ Dh):
        errs = [np.degrees(np.arccos(np.clip(abs(S[:,i]@D[:,i]),-1,1))) for i in range(3)]
        best = min(best, float(np.mean(errs)))
    return best


HALF = 500.0
FOVS = {40: 1374.0, 60: 866.0, 90: 500.0}


def place(f, rng):
    c = rng.uniform(-HALF*0.95, HALF*0.95, 2)
    z = rng.uniform(2, 6)
    ray = np.linalg.inv(Kmat(f)) @ np.array([c[0], c[1], 1.0])
    return ray/ray[2]*z


def both(c,L,f):
    D1=closed_form(c,L,f)
    if D1 is None: return None
    r=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); rh=r/np.linalg.norm(r)
    return [D1,(np.eye(3)-2*np.outer(rh,rh))@D1]
def disag(F1,F2):
    return float(np.mean([np.degrees(np.arccos(np.clip(abs(F1[:,i]@F2[:,i]),-1,1))) for i in range(3)]))


def solve(l1,l2,l3,l3p):
    v3=np.cross(l3,l3p);p,q,s=v3
    A12=l1[0]*l2[0]+l1[1]*l2[1]; m1=l1@v3; m2=l2@v3
    c2=A12*s*s; c1=A12*(p*p+q*q)+l1[2]*l2[2]*s*s-m1*m2; c0=l1[2]*l2[2]*(p*p+q*q)
    if abs(c2)<1e-280:
        return ([-c0/c1] if abs(c1)>1e-280 and -c0/c1>0 else [])
    d=c1*c1-4*c2*c0
    if d<0: return []
    return [z for z in ((-c1+np.sqrt(d))/(2*c2),(-c1-np.sqrt(d))/(2*c2)) if z>0]
def Ep(x,l1p,l2p,l3,l3p):
    K=Kmat(np.sqrt(x)); n1p,n2p,n3,n3p=K.T@l1p,K.T@l2p,K.T@l3,K.T@l3p
    w=np.cross(n3,n3p); ww=w@w
    if ww<1e-300: return np.inf
    return abs((n1p@n2p)*ww-(n1p@w)*(n2p@w))/(np.linalg.norm(n1p)*np.linalg.norm(n2p)*ww)
def vp3(pairs):
    vs=[]
    for a,b in pairs:
        v=np.cross(a,b)
        if abs(v[2])<1e-12: return None
        vs.append(v[:2]/v[2])
    est=[-np.dot(vs[i],vs[j]) for i,j in ((0,1),(1,2),(2,0))]
    est=[np.sqrt(e) for e in est if e>0]
    return float(np.median(est)) if est else None


def run_e1():
    rng = np.random.default_rng(1)
    print("=== E1 (1000 corners per FOV per noise level) ===")
    for sigma in (0.0,0.5,1.0,2.0):
        allе=[]; rej=0; tot=0; per={}
        for fov,f in FOVS.items():
            errs=[]; r=0; n=0
            while n<1000:
                P=place(f,rng); D=rand_frame(rng)
                o=observe_corner(P,D,f,sigma,rng)
                if o is None: continue
                n+=1; tot+=1; c,L=o
                Dh=closed_form(c,L,f)
                if Dh is None: r+=1; rej+=1; continue
                errs.append(angle_err_deg(Dh,D,c,f))
            per[fov]=np.median(errs); allе+=errs
        a=np.array(allе)
        print(f" sigma={sigma}: median {np.median(a):.3g}  p90 {np.percentile(a,90):.3g}  "
              f"p95 {np.percentile(a,95):.3g}  reject {100*rej/tot:.1f}%  "
              f"per-FOV medians {', '.join(f'{k}:{v:.2f}' for k,v in per.items())}")


def run_e2():
    rng = np.random.default_rng(2)
    print("\n=== E2 (1000 corners per FOV, sigma=0.5 unless noted; thirds by radius/half-width) ===")
    for fov,f in FOVS.items():
        n=0;single=0;cont=0;unb=0;rows=[]
        while n<1000:
            P=place(f,rng);D=rand_frame(rng)
            o=observe_corner(P,D,f,0.5,rng)
            if o is None: continue
            c,L=o; co=coeffs(c,L); comps=admissible(co)
            if not comps: continue
            n+=1
            if len(comps)==1: single+=1
            if any(lo<=f*f<=hi for lo,hi in comps): cont+=1
            ub = comps[-1][1]>=1e13
            if ub: unb+=1
            rows.append((np.hypot(c[0],c[1])/HALF, np.sqrt(comps[0][0])/f, ub,
                         np.sqrt(comps[-1][1])/f if not ub else np.nan))
        R=np.array(rows); inner=R[R[:,0]<1/3]; outer=R[R[:,0]>2/3]; ubo=outer[outer[:,2]==0]
        print(f" FOV {fov}: single interval {single}/{n}  contains true f {100*cont/n:.0f}%  "
              f"unbounded {100*unb/n:.0f}%")
        print(f"   median fmin/f  inner {np.median(inner[:,1]):.2f} (n={len(inner)})  "
              f"outer {np.median(outer[:,1]):.2f} (n={len(outer)})  | upper bound for "
              f"{100*len(ubo)/len(outer):.0f}% of outer, median {np.nanmedian(ubo[:,3]):.2f}x f")
    rng=np.random.default_rng(22); agree=0;n=0
    for fov,f in FOVS.items():
        k=0
        while k<1000:
            P=place(f,rng);D=rand_frame(rng)
            o=observe_corner(P,D,f,0.0,rng)
            if o is None: continue
            c,L=o;co=coeffs(c,L);comps=admissible(co)
            if not comps: continue
            k+=1;n+=1
            agree += ((comps[-1][1]>=1e13) == (np.prod([A for A,_ in co])<0))
    print(f" sigma=0 check: unboundedness coincides with the raw-angle rule in {agree}/{n}")


def run_e3a():
    rng = np.random.default_rng(3)
    f = 866.0
    bins=[(0,5),(5,15),(15,45),(45,180)]; st={b:[0,0,[]] for b in bins}; n=0; okall=0
    while n<6000:
        Fr=rand_frame(rng); Dg=np.diag(rng.choice([-1.,1.],3))
        P1,P2=place(f,rng),place(f,rng)
        o1=observe_corner(P1,Fr,f,0.5,rng); o2=observe_corner(P2,Fr@Dg,f,0.5,rng)
        if o1 is None or o2 is None: continue
        S1=both(*o1,f); S2=both(*o2,f)
        if S1 is None or S2 is None: continue
        n+=1
        sep=np.degrees(np.arccos(np.clip((P1/np.linalg.norm(P1))@(P2/np.linalg.norm(P2)),-1,1)))
        sc=sorted([(disag(S1[i],S2[j]),(i,j)) for i in range(2) for j in range(2)])
        best=sc[0][1]; margin=sc[1][0]-sc[0][0]
        t=(int(np.argmin([disag(S1[k],Fr) for k in range(2)])),
           int(np.argmin([disag(S2[k],Fr@Dg) for k in range(2)])))
        okall += (best==t)
        for b in bins:
            if b[0]<=sep<b[1]: st[b][0]+=1; st[b][1]+=(best==t); st[b][2].append(margin)
    print(f"=== E3a ({n} pairs, 60 deg, sigma=0.5) overall correct {100*okall/n:.1f}% ===")
    for b in bins:
        tot,ok,m=st[b]
        print(f"  {b[0]:>3}-{b[1]:<3} deg: n={tot:4d}  correct {100*ok/tot:5.1f}%  median margin {np.median(m):5.1f} deg")


def run_e3b():
    rng = np.random.default_rng(4)
    print("\n=== E3b (3000 pairs per noise level) ===")
    for sigma in (0.0,0.5,1.0,2.0):
        errs=[];base=[];nr=collections.Counter();binned=collections.defaultdict(list)
        so=0;ne=0;two=0;n=0;fail=0
        while n<3000:
            f=rng.uniform(400,1500); Fr=rand_frame(rng)
            d1,d2,d3=Fr[:,0],Fr[:,1],Fr[:,2]; psi=rng.uniform(0,2*np.pi)
            d1p=np.cos(psi)*d1+np.sin(psi)*d2; d2p=-np.sin(psi)*d1+np.cos(psi)*d2
            o1=observe_corner(place(f,rng),np.column_stack([d1,d2,d3]),f,sigma,rng)
            o2=observe_corner(place(f,rng),np.column_stack([d1p,d2p,d3]),f,sigma,rng)
            if o1 is None or o2 is None: continue
            (ca,L1),(cb,L2)=o1,o2; l1,l2,l3=L1; l1p,l2p,l3p=L2
            rts=solve(l1,l2,l3,l3p)
            n+=1; nr[len(rts)]+=1
            if not rts: fail+=1; continue
            if len(rts)==2:
                two+=1; keep=[]
                for x in rts:
                    ok=all(np.prod([A*x+E for A,E in coeffs(cc,LL)])<0 for cc,LL in ((ca,L1),(cb,L2)))
                    if ok: keep.append(x)
                if len(keep)==1: so+=1
                else: ne+=1
            best=min(rts,key=lambda x:Ep(x,l1p,l2p,l3,l3p))
            rel=abs(np.sqrt(best)-f)/f; errs.append(rel)
            oa=observe_corner(place(f,rng),Fr,f,sigma,rng); ob=observe_corner(place(f,rng),Fr,f,sigma,rng)
            if oa and ob:
                fb=vp3([(oa[1][i],ob[1][i]) for i in range(3)])
                if fb: base.append(abs(fb-f)/f)
            ang=np.degrees(np.arccos(np.clip(abs(l3[0]*l3p[0]+l3[1]*l3p[1]),-1,1)))
            for lo,hi,nm in ((15,180,">15"),(5,15,"5-15"),(2,5,"2-5"),(0,2,"<2")):
                if lo<=ang<hi: binned[nm].append(rel)
        e=np.array(errs); b=np.array(base)
        print(f" sigma={sigma}: solver median {100*np.median(e):.3g}%  p90 {100*np.percentile(e,90):.3g}%  "
              f"p95 {100*np.percentile(e,95):.3g}%  no-root {100*fail/n:.1f}%")
        print(f"            3VP median {100*np.median(b):.3g}%  p90 {100*np.percentile(b,90):.3g}%  "
              f"p95 {100*np.percentile(b,95):.3g}%  | roots {dict(sorted(nr.items()))}")
        if sigma==0.5:
            print(f"   2-root cases: sign test alone suffices {100*so/two:.0f}%, E' needed {100*ne/two:.0f}% (n={two})")
            for k in (">15","5-15","2-5","<2"):
                print(f"   vertical-line angle {k:>5}: median {100*np.median(binned[k]):.2g}% (n={len(binned[k])})")


VERTS = np.array([[0,0,0],[1,0,0],[0,1,0],[0,0,1],
                  [1,1,0],[1,0,1],[0,1,1],[1,1,1]], float)
# the three edge directions meeting at each vertex, as signed axis indices
EDGES_AT = {0:[(0,1),(1,1),(2,1)], 1:[(0,-1),(1,1),(2,1)], 2:[(0,1),(1,-1),(2,1)],
            3:[(0,1),(1,1),(2,-1)], 4:[(0,-1),(1,-1),(2,1)], 5:[(0,-1),(1,1),(2,-1)],
            6:[(0,1),(1,-1),(2,-1)], 7:[(0,-1),(1,-1),(2,-1)]}

def box_points(R, t, ratios):
    S = np.diag([1.0, ratios[0], ratios[1]])
    return (R @ (S @ VERTS.T)).T + t

def project_pts(P, f):
    z = P[:, 2]
    return np.column_stack([f*P[:, 0]/z, f*P[:, 1]/z])

def rodrigues(w):
    th = np.linalg.norm(w)
    if th < 1e-12: return np.eye(3)
    k = w/th; Kx = np.array([[0,-k[2],k[1]],[k[2],0,-k[0]],[-k[1],k[0],0]])
    return np.eye(3) + np.sin(th)*Kx + (1-np.cos(th))*(Kx@Kx)

def box_ml_focal(obs_idx, obs_xy, f0, R0, t0, ratios0):
    def resid(p):
        R = rodrigues(p[:3]) @ R0
        t = p[3:6]; ratios = np.abs(p[6:8]); f = abs(p[8])
        P = box_points(R, t, ratios)[obs_idx]
        if np.any(P[:, 2] < 1e-3): return np.full(2*len(obs_idx), 1e3)
        return (project_pts(P, f) - obs_xy).ravel()
    p0 = np.concatenate([np.zeros(3), t0, ratios0, [f0]])
    try:
        r = least_squares(resid, p0, method="lm", max_nfev=4000)
    except Exception:
        return None
    return abs(r.x[8])

def corner_estimates(vis, lines):
    """Every corner-plus-line estimate available among the visible vertices:
    a vertex with all three edges, plus a second visible vertex sharing one
    edge direction, which supplies the parallel line of Sec. 5."""
    est = []
    for a in vis:
        axes_a = [ax for ax, _ in EDGES_AT[a]]
        for b in vis:
            if a == b: continue
            axes_b = [ax for ax, _ in EDGES_AT[b]]
            for k, ax in enumerate(axes_a):
                if ax not in axes_b: continue
                kb = axes_b.index(ax)
                o = [i for i in range(3) if i != k]
                l1, l2, l3 = lines[a][o[0]], lines[a][o[1]], lines[a][k]
                l3p = lines[b][kb]
                rts = solve(l1, l2, l3, l3p)
                if not rts: continue
                ob = [i for i in range(3) if i != kb]
                l1p, l2p = lines[b][ob[0]], lines[b][ob[1]]
                x = min(rts, key=lambda z: Ep(z, l1p, l2p, l3, l3p))
                est.append(np.sqrt(x))
    return est


def corner_focal(vis, lines):
    """Combine the available estimates by their median, the robust choice given
    that a minority of them come from near-parallel line pairs."""
    est = corner_estimates(vis, lines)
    return float(np.median(est)) if est else None


def bound_width(vtx, lines, pts):
    """k = 1: one corner gives an interval, not an estimate (Sec. 3)."""
    co = coeffs(pts[vtx], lines[vtx])
    comps = admissible(co)
    if not comps: return None
    lo, hi = comps[0][0], comps[-1][1]
    return np.sqrt(lo), (np.sqrt(hi) if hi < 1e13 else np.inf)


def trial(rng, sigma, f, seglen=150.0):
    R = rand_frame(rng)
    ratios = rng.uniform(0.6, 1.6, 2)
    t = np.array([rng.uniform(-1, 1), rng.uniform(-1, 1), rng.uniform(4, 7)])
    P = box_points(R, t, ratios)
    if np.any(P[:, 2] < 1.0): return None
    xy = project_pts(P, f)
    if np.max(np.abs(xy)) > HALF*0.95: return None
    S = np.diag([1.0, ratios[0], ratios[1]])
    lines = {}
    for vtx in range(8):
        ls = []
        for ax, sgn in EDGES_AT[vtx]:
            d = R @ (S[:, ax]*sgn); d = d/np.linalg.norm(d)
            di = edge_image_dir(P[vtx], d, f); di = di/np.linalg.norm(di)
            p1 = xy[vtx] + rng.normal(0, sigma, 2)
            p2 = xy[vtx] + seglen*di + rng.normal(0, sigma, 2)
            e = p2-p1; e = e/np.linalg.norm(e)
            a, b = e[1], -e[0]
            ls.append(np.array([a, b, -(a*p1[0]+b*p1[1])]))
        lines[vtx] = np.array(ls)
    pts = xy + rng.normal(0, sigma, xy.shape)
    return R, t, ratios, P, pts, lines



def run_e4():
    rng = np.random.default_rng(11)
    sigma = 0.5
    res = {k: {"corner": [], "box": []} for k in range(2, 9)}
    one = {"fmin": [], "unb": 0, "n": 0}
    n = 0
    while n < 600:
        f = rng.uniform(400, 1500)
        out = trial(rng, sigma, f)
        if out is None: continue
        R, t, ratios, P, pts, lines = out
        n += 1
        order = list(rng.permutation(8))
        bw = bound_width(order[0], lines, pts)
        if bw is not None:
            one["n"] += 1; one["fmin"].append(bw[0]/f)
            one["unb"] += (bw[1] == np.inf)
        for k in range(2, 9):
            vis = order[:k]
            ce = corner_focal(vis, lines)
            if ce is not None: res[k]["corner"].append(abs(ce-f)/f)
            if k >= 4:
                fb = box_ml_focal(np.array(vis), pts[vis], f*rng.uniform(0.7, 1.4),
                                  R, t, ratios)
                if fb is not None and np.isfinite(fb):
                    res[k]["box"].append(min(abs(fb-f)/f, 10.0))
    print(f"E4: cuboid with unknown edge ratios, sigma={sigma} px, {n} boxes, "
          f"vertices revealed in random order")
    print(f" 1  one corner gives no estimate: median f_min/f = "
          f"{np.median(one['fmin']):.2f}, unbounded above for "
          f"{100*one['unb']/one['n']:.0f}% of vertices (n={one['n']})")
    print(f"{'k':>2} {'corner median':>14} {'n':>5} {'box(ML) median':>15} {'n':>5}")
    for k in range(2, 9):
        c = res[k]["corner"]; b = res[k]["box"]
        cs = f"{100*np.median(c):.1f}%" if len(c) > 4 else "--"
        bs = f"{100*np.median(b):.1f}%" if len(b) > 4 else "--"
        print(f"{k:>2} {cs:>14} {len(c):>5} {bs:>15} {len(b):>5}")


def run_e4b():
    """E4 with matched observations (Sec. 6.5)."""
    from scipy.optimize import least_squares
    rng = np.random.default_rng(11)

    def box_ml(obs_idx, obs_xy, seg_obs, f0, R0, t0, ratios0, use_edges):
        """seg_obs: list of (vertex, axis, sign, far endpoint in image) observed
        edge segments.  With use_edges the fit also explains those endpoints, so
        both estimators see the same pixels."""
        def resid(p):
            R=rodrigues(p[:3])@R0; t=p[3:6]; ratios=np.abs(p[6:8]); f=abs(p[8])
            S=np.diag([1.0,ratios[0],ratios[1]])
            P=box_points(R,t,ratios)
            if np.any(P[:,2]<1e-3): return np.full(2*len(obs_idx)+2*len(seg_obs)*use_edges,1e3)
            r=list((project_pts(P[obs_idx],f)-obs_xy).ravel())
            if use_edges:
                for (vtx,ax,sgn,far,length) in seg_obs:
                    d=R@(S[:,ax]*sgn); d=d/np.linalg.norm(d)
                    Q=P[vtx]+length*d
                    if Q[2]<1e-3: r += [1e3,1e3]; continue
                    r += list(np.array([f*Q[0]/Q[2],f*Q[1]/Q[2]])-far)
            return np.asarray(r)
        p0=np.concatenate([np.zeros(3),t0,ratios0,[f0]])
        try: res=least_squares(resid,p0,method="lm",max_nfev=6000)
        except Exception: return None
        return abs(res.x[8])

    res={k:{"corner":[],"box_v":[],"box_ve":[]} for k in range(2,9)}
    n=0
    while n<400:
        f=rng.uniform(400,1500)
        out=trial(rng,0.5,f)
        if out is None: continue
        R,t,ratios,P,pts,lines=out
        # recover the observed segment far-endpoints that the corner method uses
        S=np.diag([1.0,ratios[0],ratios[1]])
        n+=1
        order=list(rng.permutation(8))
        for k in range(2,9):
            vis=order[:k]
            est=corner_estimates(vis,lines)
            if est: res[k]["corner"].append(abs(np.median(est)-f)/f)
            seg_obs=[]
            for vtx in vis:
                for ax,sgn in EDGES_AT[vtx]:
                    d=R@(S[:,ax]*sgn); d=d/np.linalg.norm(d)
                    L=0.9
                    Q=P[vtx]+L*d
                    if Q[2]<0.4: continue
                    far=np.array([f*Q[0]/Q[2],f*Q[1]/Q[2]])+rng.normal(0,0.5,2)
                    seg_obs.append((vtx,ax,sgn,far,L))
            for tag,ue in (("box_v",False),("box_ve",True)):
                if k<4 and not ue: continue
                fb=box_ml(np.array(vis),pts[vis],seg_obs,f*rng.uniform(0.8,1.25),
                          R,t,ratios,ue)
                if fb and np.isfinite(fb): res[k][tag].append(min(abs(fb-f)/f,10.0))
    print("E4 with matched observations, sigma=0.5 px, %d boxes"%n)
    print(f"{'k':>2} {'corner':>9} {'box(ML) vertices':>18} {'box(ML) vertices+edges':>24}")
    for k in range(2,9):
        def m(t):
            a=res[k][t]; return f"{100*np.median(a):.1f}%" if len(a)>4 else "--"
        print(f"{k:>2} {m('corner'):>9} {m('box_v'):>18} {m('box_ve'):>24}")


def run_e6():
    """Combining per-corner bounds (Sec. 6.7)."""
    rng=np.random.default_rng(9)
    f=866.0

    def bounds(m, sigma):
        out=[]
        while len(out)<m:
            o=observe_corner(place(f,rng), rand_frame(rng), f, sigma, rng)
            if o is None: continue
            c,L=o; comps=admissible(coeffs(c,L))
            if not comps: continue
            lo,hi=comps[0][0],comps[-1][1]
            out.append((np.sqrt(lo), np.sqrt(hi) if hi<1e13 else np.inf))
        return out

    def consensus(iv, k):
        """the set covered by at least k of the intervals; return its hull"""
        ev=sorted([(a,1) for a,_ in iv]+[(b,-1) for _,b in iv if np.isfinite(b)]
                  +[(1e9,-1) for _,b in iv if not np.isfinite(b)])
        cnt=0; lo=None; hi=None
        for x,d in ev:
            prev=cnt; cnt+=d
            if prev<k<=cnt and lo is None: lo=x
            if prev>=k>cnt: hi=x
        return (lo,hi if hi is not None else np.inf) if lo is not None else None

    print(f"sigma  m   strict-intersection coverage   consensus(90%) coverage   median width/f")
    for sigma in (0.5,1.0):
        for m in (2,5,10,25,50):
            cov_s=cov_c=0; w=[]
            for _ in range(400):
                iv=bounds(m,sigma)
                lo=max(a for a,_ in iv); hi=min(b for _,b in iv)
                if lo<=f<=hi: cov_s+=1
                pass
                k=max(1,int(np.ceil(0.9*m)))
                cc=consensus(iv,k)
                if cc and cc[0]<=f<=cc[1]:
                    cov_c+=1; w.append((min(cc[1],5*f)-cc[0])/f)
            print(f"{sigma:<6} {m:<3} {100*cov_s/400:>22.0f}%   {100*cov_c/400:>20.0f}%   "
                  f"{np.median(w) if w else float('nan'):>14.2f}")


def run_sim():
    """The similarity law of Cor. 1, on the E2 configuration (Sec. 6.2)."""
    rng=np.random.default_rng(31)
    print("          median f_min/f           median f_min/rho")
    print(" FOV   inner   mid   outer     inner   mid   outer")
    for fov,f in FOVS.items():
        bins={0:[],1:[],2:[]}; binsr={0:[],1:[],2:[]}
        n=0
        while n<4000:
            o=observe_corner(place(f,rng), rand_frame(rng), f, 0.0, rng)
            if o is None: continue
            c,L=o; comps=admissible(coeffs(c,L))
            if not comps: continue
            n+=1
            rho=np.hypot(c[0],c[1])
            if rho<1e-6: continue
            fmin=np.sqrt(comps[0][0])
            k=0 if rho/HALF<1/3 else (2 if rho/HALF>2/3 else 1)
            bins[k].append(fmin/f); binsr[k].append(fmin/rho)
        print(f" {fov:3d}  " + "".join(f"{np.median(bins[k]):6.2f}" for k in range(3))
              + "    " + "".join(f"{np.median(binsr[k]):6.2f}" for k in range(3)))
    print("\nf_min/rho is nearly constant across radius and field of view, as Cor. 1")
    print("predicts; the variation left is the distribution of the angles psi_i.")


if __name__ == "__main__":
    which = sys.argv[1] if len(sys.argv) > 1 else "all"
    for name, fn in (("e1", run_e1), ("e2", run_e2), ("e3a", run_e3a), ("e3b", run_e3b),
                      ("e4", run_e4), ("e4b", run_e4b), ("e6", run_e6), ("sim", run_sim)):
        if which in (name, "all"):
            fn()


==> figboundmap.py <==
"""Figure: where a junction bounds the focal length from above (Theorem: where a junction bounds the
focal length).  (a) a synthetic oblique view; (b) a simulated nearly level camera, matched to York Urban."""
import numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import figstyle  # noqa: F401
zh=np.array([0,0,1.0])
def gammas(X,Y,f,D):
    R=np.stack([X/f,Y/f,np.ones_like(X)],-1)
    G=[]
    for a,p,q in ((0,1,2),(1,2,0),(2,0,1)):
        dp,dq=D[:,p],D[:,q]
        G.append(-(R@np.cross(zh,dp))*(R@np.cross(zh,dq))/((R@dp)*(R@dq)))
    return np.stack(G,0)
def rot(ax,deg):
    a=np.radians(deg); c,s=np.cos(a),np.sin(a)
    return {'x':np.array([[1,0,0],[0,c,-s],[0,s,c]]),'y':np.array([[c,0,s],[0,1,0],[-s,0,c]]),'z':np.array([[c,-s,0],[s,c,0],[0,0,1]])}[ax]
fig,ax=plt.subplots(1,2,figsize=(7.0,3.3))
# ---------------- (a) synthetic oblique view
f=500.0; half=480.0; D=rot('z',12)@rot('x',32)@rot('y',38)
vps=[f*D[:2,k]/D[2,k] for k in range(3)]
E=1500.0; n=900; xs=np.linspace(-E,E,n); X,Y=np.meshgrid(xs,xs)
G=gammas(X,Y,f,D); up=np.max(G,0)>1
a0=ax[0]
a0.contourf(X,Y,up.astype(float),levels=[0.5,1.5],colors=["#f6c28b"],alpha=0.85)
cols=["#1b6ca8","#c8521b","#2a8f3a"]
def boundary(X,Y,f,D,a):
    p,q=[(1,2),(2,0),(0,1)][a]; R=np.stack([X/f,Y/f,np.ones_like(X)],-1)
    return (R@np.cross(zh,D[:,p]))*(R@np.cross(zh,D[:,q]))+(R@D[:,p])*(R@D[:,q])    # the circle of the theorem, without poles
for a in range(3): a0.contour(X,Y,boundary(X,Y,f,D,a),levels=[0.0],colors=[cols[a]],linewidths=1.0)
for k in range(3):        # edge-on line of axis k: points c with r . d_k = 0
    d=D[:,k]; t=np.linspace(-E*2,E*2,2)
    if abs(d[1])>abs(d[0]): xl=t; yl=-(d[0]*xl/f+d[2])*f/d[1]
    else: yl=t; xl=-(d[1]*yl/f+d[2])*f/d[0]
    a0.plot(xl,yl,"--",color="0.35",lw=0.8)
    mid=np.array([xl.mean(),yl.mean()])
for k,v in enumerate(vps):
    if np.all(np.abs(v)<E): a0.plot(*v,"o",color="k",ms=3.5); a0.annotate(f"$v_{k+1}$",v,xytext=(4,4),textcoords="offset points",fontsize=8)
for k in range(3):        # c*_k: the point of l_k nearest the principal point, ray proportional to zhat - z_k d_k
    d=D[:,k]; r=zh-d[2]*d
    if abs(r[2])>1e-9:
        c=f*r[:2]/r[2]
        if np.all(np.abs(c)<E): a0.plot(*c,"x",color="k",ms=5,mew=1.2); a0.annotate(f"$c^\\star_{k+1}$",c,xytext=(4,-10),textcoords="offset points",fontsize=8)
a0.add_patch(plt.Rectangle((-half,-half),2*half,2*half,fill=False,lw=1.1,color="k"))
# two junctions: one far from the edge-on lines, one on the edge-on line of axis 3
def junction(c,L=150,col="k"):
    for k in range(3):
        u=vps[k]-c; u=u/np.linalg.norm(u)
        a0.plot([c[0],c[0]+L*u[0]],[c[1],c[1]+L*u[1]],color=col,lw=2.2,solid_capstyle="round",zorder=6)
    a0.plot(*c,"o",color=col,ms=3.5,zorder=7)
def dist_line(c,k):         # pixel distance from c to the edge-on line of axis k
    d=D[:,k]; return abs(d[0]*c[0]/f+d[1]*c[1]/f+d[2])/(np.hypot(d[0],d[1])/f)
g=np.linspace(-half*0.8,half*0.8,121); cand=np.array([[x,y] for x in g for y in g])
far=cand[np.argmax([min(dist_line(c,k) for k in range(3)) for c in cand])]
crossing=[k for k in range(3) if (lambda v: v.min()<0<v.max())(np.array([D[0,k]*c[0]/f+D[1,k]*c[1]/f+D[2,k] for c in cand]))]
k0=crossing[0]; d=D[:,k0]
onl=[]
for x in np.linspace(-half*0.8,half*0.8,401):
    if abs(d[1])<1e-9: continue
    y=-(d[0]*x/f+d[2])*f/d[1]
    if abs(y)<half*0.8: onl.append(np.array([x,y]))
onl=np.array(onl); rs=zh-D[2,k0]*D[:,k0]; cst=f*rs[:2]/rs[2]
score=[min(min(dist_line(c,k) for k in range(3) if k!=k0),min(np.linalg.norm(c-v) for v in vps),np.linalg.norm(c-cst)) for c in onl]
on=onl[int(np.argmax(score))]
junction(far,col="#111111"); junction(on,col="#7a1f1f")
a0.annotate("on $\\ell_%d$"%(k0+1),on,xytext=(4,-16),textcoords="offset points",fontsize=8,color="#7a1f1f")
print("junctions drawn at",np.round(far),"(far from all edge-on lines) and",np.round(on),"(on the edge-on line of axis",k0+1,")")
a0.set_xlim(-E,E); a0.set_ylim(E,-E); a0.set_aspect("equal"); a0.set_xticks([]); a0.set_yticks([])
a0.set_title("(a)",fontsize=9,loc="left")
# ---------------- (b) a simulated nearly level camera, matched to York Urban: 640 x 480 px, f = 675 px,
# yawed 30 degrees about the vertical and tilted up 3 degrees; fifteen junction vertices at random positions
fT=675.0; W,H=640,480; Dy=rot('x',3)@rot('y',30)
xs=np.linspace(-W/2,W/2,641); ys=np.linspace(-H/2,H/2,481); Xb,Yb=np.meshgrid(xs,ys)
Gb=gammas(Xb,Yb,fT,Dy); upb=np.max(Gb,0)>1
a1=ax[1]
a1.contourf(Xb,Yb,upb.astype(float),levels=[0.5,1.5],colors=["#f6c28b"],alpha=0.85)
for a in range(3): a1.contour(Xb,Yb,boundary(Xb,Yb,fT,Dy,a),levels=[0.0],colors=[cols[a]],linewidths=1.0)
for k in range(3):        # the edge-on lines that pass through this image, dashed
    d=Dy[:,k]
    if abs(d[1])>=abs(d[0]): xl=np.array([-W/2,W/2]); yl=-(d[0]*xl/fT+d[2])*fT/d[1]
    else: yl=np.array([-H/2,H/2]); xl=-(d[1]*yl/fT+d[2])*fT/d[0]
    if np.any((np.abs(xl)<=W/2)&(np.abs(yl)<=H/2)): a1.plot(xl,yl,"--",color="0.25",lw=0.9)
rngb=np.random.default_rng(12); jv=np.column_stack([rngb.uniform(-W/2*0.95,W/2*0.95,15),rngb.uniform(-H/2*0.95,H/2*0.95,15)])
inside=[]
for c in jv:
    g=gammas(np.array([[c[0]]]),np.array([[c[1]]]),fT,Dy).max(); inside.append(bool(g>1))
    a1.plot(c[0],c[1],"o",mfc=("k" if inside[-1] else "none"),mec="k",ms=5,mew=1.0)
a1.plot([-W/2,W/2,W/2,-W/2,-W/2],[-H/2,-H/2,H/2,H/2,-H/2],color="k",lw=0.9)
a1.set_xlim(-W/2,W/2); a1.set_ylim(H/2,-H/2); a1.set_aspect("equal"); a1.set_xticks([]); a1.set_yticks([])
a1.set_title("(b)",fontsize=9,loc="left")
name="simulated nearly level camera"
fig.tight_layout(); fig.savefig("figures/fig11_boundmap.pdf")
print(f"wrote figures/fig11_boundmap.pdf; (a) share of the image bounded above {100*np.mean(up[(np.abs(X)<half)&(np.abs(Y)<half)]):.1f}%;"
      f" (b) {name}: region covers {100*upb.mean():.1f}% of the image, {sum(inside)} of {len(jv)} junctions inside")


==> figdisc.py <==
"""Theorem 4 in the projective disc model, with Theorem 6 as a slice.
Up to scale, the positive-definite forms on the plane c-perp make up a disc whose boundary circle
holds the rank-one forms.  One junction admits exactly the cameras in the triangle spanned by its
three rank-one forms (m_k . x)^2, and the cameras diag(x, x, 1) form a straight segment, which
meets the triangle in the interval F of Theorem 6.  Writes figures/fig10_disc.pdf."""
import numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import figstyle  # noqa: F401
from common import coeffs, admissible, rand_frame, observe_corner, Kmat
rng=np.random.default_rng(11); f=866.0
def disc(S):   # symmetric 2x2 form -> projective (Klein) disc coordinates
    a,b,c=S[0,0],S[0,1],S[1,1]; return np.array([(a-c)/(a+c),2*b/(a+c)])
def setup(c2,L):
    c=np.array([c2[0],c2[1],1.0]); Ls=[np.array(l,float) for l in L]
    e1=np.cross(c,[1.0,0,0]); e1/=np.linalg.norm(e1); e2=np.cross(c,e1); e2/=np.linalg.norm(e2); B=np.column_stack([e1,e2])
    # put the true camera at the center: the disc picture is defined up to its isometries, and this is one
    S0=B.T@np.diag([f*f,f*f,1.0])@B; w,V=np.linalg.eigh(S0); B=B@(V@np.diag(w**-0.5)@V.T)
    return c,Ls,B
best=None
for _ in range(3000):   # a junction with a bounded interval and a well-shaped triangle
    P=np.array([rng.uniform(-0.5,0.5),rng.uniform(-0.5,0.5),1.0])*rng.uniform(2,6)
    o=observe_corner(P,rand_frame(rng),f,0.0,rng)
    if o is None: continue
    c2,L=o; cm_=admissible(coeffs(c2,L))
    if not(len(cm_)==1 and cm_[0][1]<1e12): continue
    c_,Ls_,B_=setup(c2,L)
    qq=[disc(np.outer(B_.T@np.cross(c_,l),B_.T@np.cross(c_,l))) for l in Ls_]
    area=0.5*abs(np.cross(qq[1]-qq[0],qq[2]-qq[0]))
    fl=lambda x: disc(B_.T@np.diag([x,x,1.0])@B_)
    seglen=np.linalg.norm(fl(cm_[0][1])-fl(cm_[0][0]))
    score=area*seglen
    if best is None or score>best[0]: best=(score,c2,L,cm_)
_,c2,L,cm=best
c,Ls,B=setup(c2,L)
q=[disc(np.outer(B.T@np.cross(c,l),B.T@np.cross(c,l))) for l in Ls]
fam=lambda x: disc(B.T@np.diag([x,x,1.0])@B)
fig,ax=plt.subplots(figsize=(3.2,3.0))
th=np.linspace(0,2*np.pi,400); ax.plot(np.cos(th),np.sin(th),color="0.3",lw=0.8)
ax.fill([p[0] for p in q],[p[1] for p in q],color="#cfe0f3",zorder=1)
for i in range(3): ax.plot([q[i][0],q[(i+1)%3][0]],[q[i][1],q[(i+1)%3][1]],color="0.45",lw=0.7,ls="--",zorder=2)
for i,p in enumerate(q):
    ax.plot(*p,"o",color="0.2",ms=3.5,zorder=4); ax.annotate(f"$q_{i+1}$",p,xytext=(p*1.13),ha="center",va="center",fontsize=9)
ts=np.linspace(1e-4,1-1e-4,800); xs=(ts/(1-ts))*f**2*0.02
seg=np.array([fam(x) for x in np.concatenate([[1e-9],np.geomspace(1e-6,1e12,2000)])])
ax.plot(seg[:,0],seg[:,1],color="0.25",lw=0.9,zorder=3)
xin=np.geomspace(cm[0][0],cm[0][1],400); inn=np.array([fam(x) for x in xin])
ax.plot(inn[:,0],inn[:,1],color="#c8521b",lw=3,solid_capstyle="butt",zorder=3,label=r"$F$")
_cen=sum(np.asarray(p) for p in q)/3                   # each edge is one linear condition: the edge opposite q_k is nu_k = 0
for _k in range(3):
    _a,_b=np.asarray(q[(_k+1)%3]),np.asarray(q[(_k+2)%3])
    _ts=np.linspace(0.35,0.65,13); _pts=[_a+(t)*(_b-_a) for t in _ts]          # along the edge, away from the segment of cameras
    _mid=max(_pts,key=lambda p: np.min(np.linalg.norm(seg-p,axis=1))); _out=(_mid-_cen)/np.linalg.norm(_mid-_cen)
    ax.annotate(rf"$\nu_{_k+1}=0$",_mid+0.11*_out,ha="center",va="center",fontsize=7.5,color="0.25",zorder=6)
tc=fam(f**2); ax.plot(*tc,"k*",ms=8,zorder=5,label="true camera")
p0=fam(1e-9); ax.annotate(r"$f'\to0$",p0,xytext=(-22,-12),textcoords="offset points",fontsize=7)
pinf=fam(1e12); ax.plot(*pinf,"o",ms=2.5,color="0.25",zorder=4); ax.annotate(r"$f'\to\infty$",pinf,xytext=(-30,6),textcoords="offset points",fontsize=7)
ax.set_aspect("equal"); ax.axis("off"); ax.legend(frameon=False,fontsize=7,loc="lower left")
fig.tight_layout(); fig.savefig("figures/fig10_disc.pdf"); print("wrote figures/fig10_disc.pdf; F =",np.sqrt(cm[0][0])/f,np.sqrt(cm[0][1])/f,"x f")


==> figgeom.py <==
"""The geometry of the bound, in one figure.
(a) one junction: its admissible set in the (f_x^2, f_y^2) plane is a single
    convex cell; the diagonal f_x = f_y meets it in Theorem 1's interval.
(b) several junctions of one camera: the cells intersect in a convex region
    closing on the true camera.
(c) identifiability is sharp: width of the intersection against field of view,
    for a frame seen down a cube diagonal."""
import numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import figstyle  # noqa: F401
from common import Kmat, coeffs, admissible, rand_frame, observe_corner
plt.rcParams.update({"font.size":8,"axes.spines.top":False,"axes.spines.right":False})
rng=np.random.default_rng(7)
F0=866.0
def junction_lines(P,D,fx,fy):
    K=np.diag([fx,fy,1.0]); c=K@P; c=c/c[2]; L=[]
    for i in range(3):
        q=K@(P+1e-6*D[:,i]); q=q/q[2]; d=(q-c)[:2]; d/=np.linalg.norm(d)
        a,b=d[1],-d[0]; L.append(np.array([a,b,-(a*c[0]+b*c[1])]))
    return c,L
def forms_XY(L,X,Y):
    return [L[i][0]*L[j][0]*X + L[i][1]*L[j][1]*Y + L[i][2]*L[j][2]
            for i,j in ((0,1),(1,2),(2,0))]
g=np.linspace(0.05,3.2,520)*F0**2
XX,YY=np.meshgrid(g,g)
def adm(L): return np.prod(forms_XY(L,XX,YY),axis=0)<0
# pick a junction whose cell is bounded and well framed
best=None
for _ in range(4000):
    D=rand_frame(rng); P=np.array([rng.uniform(-2.5,2.5),rng.uniform(-2.5,2.5),rng.uniform(2,5)])
    c,L=junction_lines(P,D,F0,F0)
    if max(abs(c))>480: continue
    A=adm(L)
    i1=np.argmin(np.abs(g-F0**2))
    if not A[i1,i1]: continue                       # must contain the true camera
    if A.sum()<0.06*A.size or A.sum()>0.45*A.size: continue
    if A[:40,:40].any(): continue                   # keep clear of the origin
    best=(c,L); break
c,L=best
fig,axb=plt.subplots(figsize=(3.3,2.6))
_figa=plt.figure(); ax2=[_figa.add_subplot(111),axb]   # panel (a) is no longer drawn into the article figure
figc,axc=plt.subplots(figsize=(3.3,2.3))
ax=[ax2[0],ax2[1],axc]
s=1/F0**2
# ---- (a)
A=adm(L)
ax[0].contourf(XX*s,YY*s,A,levels=[0.5,1.5],colors=["#cfe0f3"])
for k,F in enumerate(forms_XY(L,XX,YY)):
    ax[0].contour(XX*s,YY*s,F,levels=[0],colors="0.45",linewidths=0.7,linestyles="--")
dg=g*s; ax[0].plot(dg,dg,color="0.25",lw=0.8)
inside=[x for x in g if np.prod(forms_XY(L,x,x))<0]
if inside:
    ax[0].plot([min(inside)*s,max(inside)*s],[min(inside)*s,max(inside)*s],
               color="#c8521b",lw=3,solid_capstyle="butt",label="$F$, plotted as $f'^2/f^2$")
ax[0].plot(1,1,"k*",ms=7,label="true camera")
ax[0].set_xlim(0.05,3.2); ax[0].set_ylim(0.05,3.2)
ax[0].set_xlabel(r"$f_x^2/f^2$"); ax[0].set_ylabel(r"$f_y^2/f^2$")
ax[0].set_title("(a)",fontsize=9,loc="left")
ax[0].legend(frameon=False,fontsize=6.3,loc="upper left")
# ---- (b) nested intersections as junctions accumulate
JL=[]
while len(JL)<60:
    D=rand_frame(rng); P=np.array([rng.uniform(-2.5,2.5),rng.uniform(-2.5,2.5),rng.uniform(2,5)])
    cc,LL=junction_lines(P,D,F0,F0)
    if max(abs(cc))>480: continue
    JL.append(LL)
shades={1:"#dbe7f4",4:"#a9c6e6",15:"#5f97cf",60:"#1b4f8a"}
joint=np.ones_like(XX,bool); k=0
for M in (1,4,15,60):
    while k<M: joint&=adm(JL[k]); k+=1
    ax[1].contourf(XX*s,YY*s,joint,levels=[0.5,1.5],colors=[shades[M]])
for M,col in shades.items():
    ax[1].plot([],[],"s",color=col,ms=6,label=f"{M} junction"+("s" if M>1 else "")+(" (inset)" if M==60 else ""))
ax[1].plot([0.05,3.2],[0.05,3.2],ls=(0,(4,3)),color="0.15",lw=0.9,zorder=4,label=r"$f_x=f_y$: square pixels")   # the cameras of the interval theorem
ax[1].plot(1,1,"k*",ms=7,zorder=5)
ax[1].set_xlim(0.05,3.2); ax[1].set_ylim(0.05,3.2)
ax[1].set_xlabel(r"$f_x^2/f^2$"); ax[1].set_ylabel(r"$f_y^2/f^2$")

ax[1].legend(frameon=False,fontsize=6,loc="upper left")
# inset: the 60-junction region closing on the true camera
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
ins=inset_axes(ax[1],width="38%",height="38%",loc="lower right",borderpad=0.6)
gz=np.linspace(0.93,1.07,500)*F0**2; Xz,Yz=np.meshgrid(gz,gz)
jz=np.ones_like(Xz,bool)
for LL in JL:
    jz&=np.prod([LL[i][0]*LL[j][0]*Xz+LL[i][1]*LL[j][1]*Yz+LL[i][2]*LL[j][2]
                 for i,j in ((0,1),(1,2),(2,0))],axis=0)<0
ins.contourf(Xz*s,Yz*s,jz,levels=[0.5,1.5],colors=["#1b4f8a"])
ins.plot(1,1,"k*",ms=6)
ins.set_xlim(0.93,1.07); ins.set_ylim(0.93,1.07)
ins.set_xticks([0.95,1.05]); ins.set_yticks([0.95,1.05]); ins.tick_params(labelsize=5,length=2,pad=1)
ins.set_title("60 junctions",fontsize=5.5,pad=1.5)
# ---- (c)
def diagonal_frame():
    z=np.array([0,0,1.0]); gg=np.array([1,1,1.0])/np.sqrt(3)
    v=np.cross(gg,z); sn=np.linalg.norm(v); ct=gg@z
    vx=np.array([[0,-v[2],v[1]],[v[2],0,-v[0]],[-v[1],v[0],0]])
    return np.eye(3)+vx+vx@vx*((1-ct)/sn**2)
Dd=diagonal_frame(); fovs=[36,40,44,48,52,54,56,58,60,64,70,80,90]
import os, json
CACHE="fig7_panel_c.json"
done=json.load(open(CACHE)) if os.path.exists(CACHE) else {}
for fov in fovs:
    if str(fov) in done: continue
    f=500.0/np.tan(np.radians(fov)/2); lo,hi=0.0,np.inf; r_=np.random.default_rng(1000+fov)
    for _ in range(20000):
        cc=r_.uniform(-480,480,2); z=r_.uniform(2,6)
        ray=np.linalg.inv(Kmat(f))@np.array([cc[0],cc[1],1.0]); P=ray/ray[2]*z
        o=observe_corner(P,Dd,f,0.0,r_)
        if o is None: continue
        cm=admissible(coeffs(*o))
        if not cm: continue
        lo=max(lo,cm[0][0]); hi=min(hi,cm[-1][1])
    done[str(fov)]=float((np.sqrt(hi)-np.sqrt(lo))/f) if np.isfinite(hi) else 1e4
    json.dump(done,open(CACHE,"w"))
W=[done[str(fov)] for fov in fovs]
Wb=[w if w<1e3 else np.nan for w in W]
ax[2].semilogy(fovs,Wb,"o-",color="#c8521b",ms=3)
unb=[fv for fv,w in zip(fovs,W) if w>=1e3]
if unb: ax[2].plot(unb,[3e3]*len(unb),"^",mfc="none",mec="#c8521b",ms=4,label="upper bound above $10^3f$"); ax[2].legend(frameon=False,fontsize=6,loc="lower left")
def edge_on(f,D,half=480):
    gg=np.linspace(-half,half,301); U,V=np.meshgrid(gg,gg)
    R=np.stack([U,V,np.full_like(U,f)],-1); R/=np.linalg.norm(R,axis=-1,keepdims=True)
    return any((R@D[:,i]).min()<0<(R@D[:,i]).max() for i in range(3))
lo_,hi_=40.0,90.0
for _ in range(40):
    m=(lo_+hi_)/2
    if edge_on(500.0/np.tan(np.radians(m)/2),Dd): hi_=m
    else: lo_=m
crit=hi_
ax[2].axvline(crit,color="0.45",lw=0.8,ls="--")
ax[2].text(crit+1.2,2e2,f"edge-on line\nreaches image\n{crit:.1f}°",fontsize=7,color="0.2")
print(f"exact critical FOV for this frame and image: {crit:.2f} deg")
ax[2].set_xlabel("field of view (degrees)")
ax[2].set_ylabel(r"width of $\bigcap F$, $/f$")
fig.tight_layout()
fig.savefig("figures/fig7_geometry_of_bound.pdf"); print("wrote figures/fig7_geometry_of_bound.pdf")
figc.tight_layout(); figc.savefig("figures/fig9_transition.pdf"); print("wrote figures/fig9_transition.pdf")
print("panel (c) widths:", [f"{w:.2e}" for w in W])


==> figintervals.py <==
"""Figure 3: the admissible intervals F of Theorem 6 for ten junctions, and their running intersection.
60-degree field of view, 1000 x 1000 px image, noiseless junctions, each from its own random frame."""
import numpy as np, matplotlib; matplotlib.use("Agg"); import matplotlib.pyplot as plt
import figstyle
from common import coeffs, admissible, rand_frame
rng=np.random.default_rng(31); f=866.0; K=np.diag([f,f,1.0]); N=10
def junction_interval():
    while True:
        D=rand_frame(rng); P=np.array([rng.uniform(-2.5,2.5),rng.uniform(-2.5,2.5),rng.uniform(2,6)])
        c=(K@P)[:2]/P[2]
        if np.max(np.abs(c))>480: continue
        L=[]
        for k in range(3):
            v=K@D[:,k]; l=np.cross(np.array([c[0],c[1],1.0]),v); L.append(tuple(l/np.hypot(l[0],l[1])))
        comps=admissible(coeffs(c,L))
        if not comps: continue
        lo=np.sqrt(comps[0][0])/f; hi=np.sqrt(comps[-1][1])/f if comps[-1][1]<1e13 else np.inf
        if lo<=1<=hi: return lo,hi
J=[junction_interval() for _ in range(N)]
XMIN,XMAX=0.05,20
fig,ax=plt.subplots(figsize=(3.4,2.3))
run_lo,run_hi=0,np.inf
for j,(lo,hi) in enumerate(J,1):
    y=-j
    ax.barh(y,min(hi,XMAX)-lo,left=lo,height=0.62,color="#bcd3ec",edgecolor="none",zorder=1)
    if hi==np.inf: ax.plot(XMAX*0.93,y,">",color="#7fa6cf",ms=3.2,zorder=2)
    run_lo,run_hi=max(run_lo,lo),min(run_hi,hi)
    ax.barh(y,min(run_hi,XMAX)-run_lo,left=run_lo,height=0.24,color="#c8521b",edgecolor="none",zorder=3)
ax.axvline(1.0,color="0.15",ls=(0,(4,3)),lw=0.8,zorder=4)
ax.set_xscale("log"); ax.set_xlim(XMIN,XMAX); ax.set_ylim(-N-0.8,-0.2)
ax.set_yticks([-1,-5,-10]); ax.set_yticklabels(["1","5","10"])
ax.set_ylabel("junction"); ax.set_xlabel(r"admissible focal length, $f'/f$")
ax.set_xticks([0.1,0.3,1,3,10]); ax.set_xticklabels(["0.1","0.3","1","3","10"])
from matplotlib.patches import Patch
ax.legend(handles=[Patch(color="#bcd3ec",label="interval $F$ of one junction"),Patch(color="#c8521b",label="intersection so far")],
          frameon=False,fontsize=6.8,loc="lower center",bbox_to_anchor=(0.5,1.0),ncol=2,handlelength=1.4,columnspacing=1.2)
for sp in ("top","right"): ax.spines[sp].set_visible(False)
fig.tight_layout(); fig.savefig("figures/fig3_intervals.pdf")
print(f"wrote figures/fig3_intervals.pdf; final intersection [{run_lo:.3f}, {run_hi:.3f}] f; unbounded above: {sum(h==np.inf for _,h in J)} of {N}")


==> figpp.py <==
"""Figure: the principal points admitted by one junction, for the true focal length.
Each pairwise condition f^2 A_ij + d_i(p) d_j(p) = 0 is a hyperbola centered at the junction, with the two edge lines
of the pair as asymptotes."""
import numpy as np, matplotlib; matplotlib.use("Agg"); import matplotlib.pyplot as plt
import figstyle
from common import rand_frame
rng=np.random.default_rng(7); f=500.0; K=np.diag([f,f,1.0]); H=500   # a 90-degree field of view
P3=((0,1),(1,2),(2,0))
def make():
    D=rand_frame(rng); P=np.array([*rng.uniform(-2.0,2.0,2),rng.uniform(2.5,5)])
    c=np.array([*(K@P)[:2]/P[2],1.0])
    if np.max(np.abs(c[:2]))>330: return None
    L=[]
    for k in range(3):
        l=np.cross(c,K@D[:,k]); L.append(l/np.hypot(l[0],l[1]))
    return c,L
R=900; xs=np.linspace(-R,R,700); PX,PY=np.meshgrid(xs,xs)
def fields(c,L):
    d=[L[i][0]*PX+L[i][1]*PY+L[i][2] for i in range(3)]
    return [f**2*(L[i][:2]@L[j][:2])+d[i]*d[j] for i,j in P3]
best=None
for _ in range(20000):
    J=make()
    if J is None: continue
    c,L=J; F=fields(c,L); adm=np.prod(F,axis=0)<0
    share=adm.mean(); inside=adm[np.argmin(np.abs(xs))][np.argmin(np.abs(xs))]
    dirs=[np.array([-l[1],l[0]]) for l in L]
    sep=min(np.degrees(np.arccos(min(1,abs(dirs[i]@dirs[j])))) for i,j in P3)
    core=(np.abs(PX)<650)&(np.abs(PY)<650)
    visible=all(Fij[core].min()<0<Fij[core].max() for Fij in F) and min(abs(L[i][:2]@L[j][:2]) for i,j in P3)>=0.3
    if inside and 0.2<share<0.6 and sep>25 and visible:
        best=(c,L,F,adm); break
c,L,F,adm=best
fig,ax=plt.subplots(figsize=(3.4,3.5))
ax.contourf(PX,PY,adm.astype(float),levels=[0.5,1.5],colors=["#cfe0f3"])
cols=["#2d4a7a","#c8521b","#4f7d43"]
for (i,j),Fij,col in zip(P3,F,cols):
    ax.contour(PX,PY,Fij,levels=[0],colors=[col],linewidths=1.1)
    ax.plot([],[],color=col,lw=1.1,label=f"pair ({i+1},{j+1})")
t=np.linspace(-2*R,2*R,2)
for l in L:                                   # edge lines through the junction: the asymptotes
    u=np.array([-l[1],l[0]]); ax.plot(c[0]+t*u[0],c[1]+t*u[1],color="0.35",lw=0.7,ls=(0,(3,3)))
ax.plot([-H,H,H,-H,-H],[-H,-H,H,H,-H],color="0.2",lw=0.8)
ax.plot(*c[:2],"o",color="0.1",ms=3.5,zorder=5); ax.annotate(r"$\mathbf{c}$",c[:2],xytext=(5,4),textcoords="offset points",fontsize=9)
ax.plot(0,0,"k*",ms=8,zorder=6,label="true principal point")
ax.set_xlim(-R,R); ax.set_ylim(-R,R); ax.set_aspect("equal"); ax.set_xticks([]); ax.set_yticks([])
ax.legend(frameon=False,fontsize=6.5,loc="upper center",bbox_to_anchor=(0.5,-0.01),ncol=2,handlelength=1.6,columnspacing=1.2)
fig.tight_layout(); fig.savefig("figures/fig_ppregion.pdf")
print(f"wrote figures/fig_ppregion.pdf; junction at ({c[0]:.0f},{c[1]:.0f}); admitted share of the plotted window {adm.mean():.2f}")


==> figreal.py <==
"""Real data: the bound on the York Urban Database.
(a) one image: hand-labelled segments by Manhattan family, detected full
    junctions marked by whether their admissible set contains the true f.
(b) every detected junction's admissible interval, sorted, against the true f."""
import numpy as np, matplotlib
from yud_path import YUD
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import figstyle  # noqa: F401
import yorkurban as Y
from common import coeffs, admissible
plt.rcParams.update({"font.size":8,"axes.spines.top":False,"axes.spines.right":False})
f_true,pp,images=Y.load_packed(YUD)
COL={1:"#1b6ca8",2:"#2e7d32",3:"#c8521b"}
records=[]; best=None
for name,lines,labels,vp in images:
    seg=np.stack([Y.to_centred(lines[:,0],pp),Y.to_centred(lines[:,1],pp)],axis=1)
    vert=Y.pick_vertical_family(seg,labels,vp)
    others=sorted(set(int(x) for x in labels if x>0)-{vert})
    if len(others)<2: continue
    fam=tuple(others[:2])+(vert,); js=[]
    for c,fa in Y.find_junctions(seg,labels,10.0,15.0):
        if len(fa)<3: continue
        b=Y.build_corner(seg,fa,fam)
        if b is None: continue
        cc,ls=b; cm=admissible(coeffs(cc,ls))
        if not cm: continue
        lo,hi=np.sqrt(cm[0][0]),np.sqrt(cm[-1][1]) if cm[-1][1]<1e13 else np.inf
        ok=lo<=f_true<=hi
        records.append((lo/f_true,hi/f_true,ok)); js.append((cc,ok))
    if best is None or len(js)>len(best[3]): best=(name,lines,labels,js,vert)
name,lines,labels,js,vert_best=best
fig,ax=plt.subplots(1,2,figsize=(7.0,2.6),gridspec_kw={"width_ratios":[1.15,1]})
for k in range(len(lines)):
    lab=int(labels[k])
    if lab not in COL: continue
    (x0,y0),(x1,y1)=lines[k]
    ax[0].plot([x0,x1],[y0,y1],color=COL[lab],lw=0.8)
for cc,ok in js:
    x=cc[0]+pp[0]; y=pp[1]-cc[1]
    ax[0].plot(x,y,"o",ms=6,mfc="none" if ok else "#d62728",mec="k" if ok else "#d62728",mew=1.0)
ax[0].plot(pp[0],pp[1],"+",color="k",ms=11,mew=1.6)
ax[0].set_xlim(0,640); ax[0].set_ylim(480,0); ax[0].set_aspect("equal")
ax[0].set_xticks([]); ax[0].set_yticks([])
for sp_ in ax[0].spines.values(): sp_.set_visible(True); sp_.set_color("0.7")
hor=[l for l in (1,2,3) if l!=vert_best]
from matplotlib.lines import Line2D
hd=[Line2D([],[],color=COL[vert_best],lw=1.2,label="vertical")]+[Line2D([],[],color=COL[l],lw=1.2,label=f"horizontal {i+1}") for i,l in enumerate(hor)]
hd.append(Line2D([],[],marker="+",color="k",ls="",ms=7,mew=1.4,label="principal point"))
ax[0].legend(handles=hd,fontsize=5.5,loc="lower right",framealpha=0.92,borderpad=0.4,handlelength=1.6)
ax[0].set_title("(a)",fontsize=9,loc="left")
R=sorted(records,key=lambda r:r[0])
xs_=np.arange(len(R)); lo_=np.array([r[0] for r in R]); ok_=np.array([r[2] for r in R])
ax[1].plot(xs_[ok_],lo_[ok_],".",ms=2.2,color="#1b6ca8",label="lower bound")
ax[1].plot(xs_[~ok_],lo_[~ok_],"o",ms=4,mfc="none",mec="#d62728")
nub=0
for i,(lo,hi,ok) in enumerate(R):
    if np.isfinite(hi):
        nub+=1
        ax[1].plot([i,i],[lo,hi],color="#d62728" if not ok else "#1b6ca8",lw=1.0)
        ax[1].plot(i,hi,"v",ms=4,color="#d62728" if not ok else "#1b6ca8")
        ax[1].annotate(f"upper bound {hi:.2f}$f$",(i,hi),xytext=(6,4 if hi>1 else 8),textcoords="offset points",fontsize=6)
ax[1].axhline(1.0,color="k",lw=0.8)
ax[1].text(4,2.75,f"{len(R)-nub} of {len(R)} unbounded above",fontsize=7)
ax[1].set_ylim(0,3.05); ax[1].set_xlim(-2,len(R)+1)
ax[1].set_xlabel("junction, sorted by lower bound")
ax[1].set_ylabel(r"admissible focal length, $/f$")
cov=100*np.mean([r[2] for r in R])
ax[1].set_title("(b)",fontsize=9,loc="left")
fig.tight_layout(); fig.savefig("figures/fig8_real_junctions.pdf")
print(f"wrote figures/fig8_real_junctions.pdf  image={name}  junctions={len(js)}  "
      f"total={len(R)}  coverage={cov:.1f}%  unbounded={100*np.mean([not np.isfinite(r[1]) for r in R]):.1f}%")


==> figstyle.py <==
"""Shared figure style: TrueType (Type 42) fonts with a proper Unicode mapping (STIX), so that the text of every
figure can be searched and copied."""
import matplotlib as mpl
mpl.rcParams.update({"pdf.fonttype": 42, "ps.fonttype": 42,
                     "font.family": "STIXGeneral", "mathtext.fontset": "stix",
                     "axes.formatter.use_mathtext": True, "axes.unicode_minus": True})


==> figures.py <==
"""Regenerate Figures 5 and 6 from the same code that produces the numbers in
Section 6.  Writes figures/fig5_bound_mirror.pdf and figures/fig6_closedform_solver.pdf."""
import os, collections
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import figstyle  # noqa: F401
from common import *
from experiments import place, solve, Ep, vp3, both, disag, HALF, FOVS

OUT = "figures"; os.makedirs(OUT, exist_ok=True)
SIGMAS = [0.0, 0.5, 1.0, 2.0]
plt.rcParams.update({"font.size": 8, "axes.spines.top": False,
                     "axes.spines.right": False, "lines.linewidth": 1.2})
COL = {40: "#1b6ca8", 60: "#c8521b", 90: "#2e7d32"}


def boot_median_ci(a, n=400, rng=None):
    a = np.asarray(a); rng = rng or np.random.default_rng(0)
    if len(a) < 5: return np.nan, np.nan
    m = [np.median(rng.choice(a, len(a))) for _ in range(n)]
    return np.percentile(m, 2.5), np.percentile(m, 97.5)


# ---------------------------------------------------------------- Figure 5
def figure5():
    rng = np.random.default_rng(2)
    EDGES = np.array([0, 1/6, 1/3, 1/2, 2/3, 5/6, 1.0])
    mid = 0.5*(EDGES[:-1]+EDGES[1:])
    radial = {fov: [[] for _ in range(len(EDGES)-1)] for fov in FOVS}
    radial_rho = {fov: [[] for _ in range(len(EDGES)-1)] for fov in FOVS}
    for fov, f in FOVS.items():
        n = 0
        while n < 3000:
            o = observe_corner(place(f, rng), rand_frame(rng), f, 0.5, rng)
            if o is None: continue
            c, L = o
            comps = admissible(coeffs(c, L))
            if not comps: continue
            n += 1
            rad = np.hypot(c[0], c[1])/HALF
            k = np.searchsorted(EDGES, rad, side="right")-1
            if 0 <= k < len(EDGES)-1:
                radial[fov][k].append(np.sqrt(comps[0][0])/f)
                radial_rho[fov][k].append(np.sqrt(comps[0][0])/np.hypot(c[0], c[1]))

    rng = np.random.default_rng(3); fv = 866.0
    EB = [(0, 5), (5, 15), (15, 45), (45, 180)]
    stat = {b: [0, 0] for b in EB}
    n = 0
    while n < 6000:
        Fr = rand_frame(rng); Dg = np.diag(rng.choice([-1., 1.], 3))
        P1, P2 = place(fv, rng), place(fv, rng)
        o1 = observe_corner(P1, Fr, fv, 0.5, rng)
        o2 = observe_corner(P2, Fr@Dg, fv, 0.5, rng)
        if o1 is None or o2 is None: continue
        S1, S2 = both(*o1, fv), both(*o2, fv)
        if S1 is None or S2 is None: continue
        n += 1
        sep = np.degrees(np.arccos(np.clip(
            (P1/np.linalg.norm(P1))@(P2/np.linalg.norm(P2)), -1, 1)))
        best = min(((disag(S1[i], S2[j]), (i, j)) for i in range(2)
                    for j in range(2)))[1]
        t = (int(np.argmin([disag(S1[k], Fr) for k in range(2)])),
             int(np.argmin([disag(S2[k], Fr@Dg) for k in range(2)])))
        for b in EB:
            if b[0] <= sep < b[1]:
                stat[b][0] += 1; stat[b][1] += (best == t)

    fig, ax2 = plt.subplots(1, 2, figsize=(5.4, 2.4))
    figm, axm = plt.subplots(figsize=(3.3, 2.4))
    ax = [ax2[0], ax2[1], axm]          # panel (c), mirror resolution, is its own figure in the Online Resource
    for fov in FOVS:
        med = [np.median(v) if len(v) > 4 else np.nan for v in radial[fov]]
        lo = [boot_median_ci(v)[0] if len(v) > 4 else np.nan for v in radial[fov]]
        hi = [boot_median_ci(v)[1] if len(v) > 4 else np.nan for v in radial[fov]]
        ax[0].plot(mid, med, "o-", color=COL[fov], ms=3, label=f"{fov}° FOV")
        ax[0].fill_between(mid, lo, hi, color=COL[fov], alpha=0.18, lw=0)
    ax[0].axvspan(0, 1/3, color="0.9", zorder=0)
    ax[0].axvspan(2/3, 1.0, color="0.9", zorder=0)
    ax[0].set_xlabel(r"$\rho$ / image half-width")
    ax[0].set_ylabel(r"median $f_{\min}/f$")
    ax[0].set_xlim(0, 1); ax[0].set_ylim(0, None)
    ax[0].legend(frameon=False, loc="upper left")
    ax[0].set_title("(a)", fontsize=9, loc="left")
    for fov in FOVS:
        med = [np.median(v) if len(v) > 4 else np.nan for v in radial_rho[fov]]
        lo = [boot_median_ci(v)[0] if len(v) > 4 else np.nan for v in radial_rho[fov]]
        hi = [boot_median_ci(v)[1] if len(v) > 4 else np.nan for v in radial_rho[fov]]
        ax[1].plot(mid, med, "o-", color=COL[fov], ms=3)
        ax[1].fill_between(mid, lo, hi, color=COL[fov], alpha=0.18, lw=0)
    ax[1].set_xlabel(r"$\rho$ / image half-width")
    ax[1].set_ylabel(r"median $f_{\min}/\rho$")
    ax[1].set_xlim(0, 1); ax[1].set_ylim(0, None)
    ax[1].set_title("(b)", fontsize=9, loc="left")

    xs = np.arange(len(EB))
    frac = [100*stat[b][1]/stat[b][0] for b in EB]
    err = [100*1.96*np.sqrt(max(stat[b][1]/stat[b][0]*(1-stat[b][1]/stat[b][0]), 1e-9)
                            / stat[b][0]) for b in EB]
    ax[2].errorbar(xs, frac, yerr=err, fmt="o", color="#c8521b", ms=5, capsize=3)
    for i, b in enumerate(EB):
        ax[2].text(i, 101.5, f"n={stat[b][0]}", ha="center", fontsize=6)
    ax[2].set_xticks(xs)
    ax[2].set_xticklabels([f"{b[0]}–{b[1]}" for b in EB])
    ax[2].set_xlabel("ray separation (degrees)")
    ax[2].set_ylabel("mirror sign resolved correctly (%)")
    ax[2].set_ylim(85, 104); ax[2].axhline(100, color="0.6", lw=0.6, ls=":")
    fig.tight_layout()
    fig.savefig(f"{OUT}/fig5_bound_mirror.pdf")
    print(f"wrote {OUT}/fig5_bound_mirror.pdf")
    figm.tight_layout(); figm.savefig(f"{OUT}/fig5c_mirror.pdf")
    print(f"wrote {OUT}/fig5c_mirror.pdf")


# ---------------------------------------------------------------- Figure 6
def figure6():
    rng = np.random.default_rng(1)
    e1 = {fov: {s: [] for s in SIGMAS} for fov in FOVS}
    for fov, f in FOVS.items():
        for s in SIGMAS:
            n = 0
            while n < 1000:
                D = rand_frame(rng)
                o = observe_corner(place(f, rng), D, f, s, rng)
                if o is None: continue
                n += 1
                Dh = closed_form(*o, f)
                if Dh is None: continue
                e1[fov][s].append(angle_err_deg(Dh, D, o[0], f))

    rng = np.random.default_rng(4)
    sol = {s: [] for s in SIGMAS}; vp = {s: [] for s in SIGMAS}
    fails = {s: 0 for s in SIGMAS}
    for s in SIGMAS:
        n = 0
        while n < 3000:
            f = rng.uniform(400, 1500); Fr = rand_frame(rng)
            d1, d2, d3 = Fr[:, 0], Fr[:, 1], Fr[:, 2]
            psi = rng.uniform(0, 2*np.pi)
            d1p = np.cos(psi)*d1+np.sin(psi)*d2
            d2p = -np.sin(psi)*d1+np.cos(psi)*d2
            o1 = observe_corner(place(f, rng), np.column_stack([d1, d2, d3]), f, s, rng)
            o2 = observe_corner(place(f, rng), np.column_stack([d1p, d2p, d3]), f, s, rng)
            if o1 is None or o2 is None: continue
            (ca, L1), (cb, L2) = o1, o2
            l1, l2, l3 = L1; l1p, l2p, l3p = L2
            rts = solve(l1, l2, l3, l3p)
            n += 1
            if not rts:
                fails[s] += 1
            else:
                best = min(rts, key=lambda x: Ep(x, l1p, l2p, l3, l3p))
                sol[s].append(abs(np.sqrt(best)-f)/f)
            oa = observe_corner(place(f, rng), Fr, f, s, rng)
            ob = observe_corner(place(f, rng), Fr, f, s, rng)
            if oa and ob:
                fb = vp3([(oa[1][i], ob[1][i]) for i in range(3)])
                if fb: vp[s].append(abs(fb-f)/f)

    SP = SIGMAS[1:]
    fig, ax = plt.subplots(1, 2, figsize=(6.8, 2.5))
    for fov in FOVS:
        med = [np.median(e1[fov][s]) for s in SP]
        lo = [boot_median_ci(e1[fov][s])[0] for s in SP]
        hi = [boot_median_ci(e1[fov][s])[1] for s in SP]
        ax[0].plot(SP, med, "o-", color=COL[fov], ms=3, label=f"{fov}$^\\circ$ median")
        ax[0].fill_between(SP, lo, hi, color=COL[fov], alpha=0.2, lw=0)
    p90 = [np.percentile(np.concatenate([e1[fov][s] for fov in FOVS]), 90) for s in SP]
    ax[0].plot(SP, p90, "s--", color="0.35", ms=3, label="90th pct (all FOV)")
    ax[0].set_xlabel(r"endpoint noise $\sigma$ (px)")
    ax[0].set_ylabel("edge-direction error (degrees)")
    ax[0].set_xticks(SP); ax[0].set_ylim(0, None)
    ax[0].legend(frameon=False, fontsize=6.5, loc="upper left")
    ax[0].set_title("(a)", fontsize=9, loc="left")

    for name, dat, col, mk in (("corner-plus-line quadratic", sol, "#1b6ca8", "o"),
                               ("three vanishing points", vp, "#c8521b", "^")):
        med = [100*np.median(dat[s]) for s in SP]
        lo = [100*boot_median_ci(dat[s])[0] for s in SP]
        hi = [100*boot_median_ci(dat[s])[1] for s in SP]
        ax[1].plot(SP, med, mk+"-", color=col, ms=3.5, label=name+", median")
        ax[1].fill_between(SP, lo, hi, color=col, alpha=0.2, lw=0)
        ax[1].plot(SP, [100*np.percentile(dat[s], 90) for s in SP], mk+":",
                   color=col, ms=3, alpha=0.75, label=name+", 90th pct")
    ax[1].set_xlabel(r"endpoint noise $\sigma$ (px)")
    ax[1].set_ylabel("relative error in $f$ (%)")
    ax[1].set_xticks(SP)
    ax[1].legend(frameon=False, fontsize=6, loc="upper left")
    ax[1].set_title("(b)", fontsize=9, loc="left")
    ax[1].set_ylim(-9, None)
    ax[1].axhline(0, color="0.8", lw=0.6)
    for s in SP:
        ax[1].annotate(f"no root\n{100*fails[s]/3000:.0f}%" if s == SP[0] else f"{100*fails[s]/3000:.0f}%", (s, -6.5), fontsize=6,
                       color="0.4", ha="center")
    fig.tight_layout()
    fig.savefig(f"{OUT}/fig6_closedform_solver.pdf")
    print(f"wrote {OUT}/fig6_closedform_solver.pdf")


if __name__ == "__main__":
    figure5(); figure6()


==> fpp_test.py <==
"""Focal length AND principal point unknown (square pixels, zero skew).
Prediction: determined unless (1) no visible axis is tilted, or (2) the visible tilted axes are
one axis, or two perpendicular axes, in a plane through the optical axis, every other visible
axis being normal to that plane.  In case (2): p = nu*u, s^2 = 1 + k nu - nu^2, k = c/delta - delta/c."""
import numpy as np, itertools
rng=np.random.default_rng(1)
z=np.array([0,0,1.0])
def predicted_determined(axes,tol=1e-9):
    T=[d for d in axes if abs(d[2])>tol]; L=[d for d in axes if abs(d[2])<=tol]
    if not T: return False
    bars=[d[:2]/np.linalg.norm(d[:2]) for d in T]
    if any(abs(a[0]*b[1]-a[1]*b[0])>1e-7 for a,b in itertools.combinations(bars,2)): return True
    u=bars[0]
    if any(abs(e[:2]@u)>1e-7 for e in L): return True
    distinct=[]
    for d in T:
        if not any(np.linalg.norm(np.cross(d,e))<1e-7 for e in distinct): distinct.append(d)
    if len(distinct)==1: return False
    if len(distinct)==2 and abs(distinct[0]@distinct[1])<1e-7: return False
    return True
def linear_injective(axes):
    """first-order map (sigma,alpha,beta) -> (I - d d^T) dXi d over the axes; injective?"""
    cols=[]
    for e in np.eye(3):
        sig,al,be=e; dM=np.array([[sig,0,al],[0,sig,be],[0,0,0]]); dX=dM+dM.T
        cols.append(np.concatenate([(np.eye(3)-np.outer(d,d))@dX@d for d in axes]))
    s=np.linalg.svd(np.array(cols).T,compute_uv=False); return s[-1]>1e-9*s[0]
def rand_unit(): v=rng.standard_normal(3); return v/np.linalg.norm(v)
def level(): v=rng.standard_normal(3); v[2]=0; return v/np.linalg.norm(v)
def in_plane_with_z(u,theta): return np.array([np.cos(theta)*u[0],np.cos(theta)*u[1],np.sin(theta)])
sets=[]
for _ in range(1500):
    kind=rng.integers(0,7); u=level()[:2]; nrm=np.array([-u[1],u[0],0.0]); th=rng.uniform(0.15,1.4)*rng.choice([-1,1])
    if kind==0: ax=[level() for _ in range(rng.integers(1,4))]                                   # case (1)
    elif kind==1: ax=[in_plane_with_z(u,th)]+[nrm]*rng.integers(0,2)                           # case (2), one axis
    elif kind==2: ax=[in_plane_with_z(u,th),in_plane_with_z(u,th+np.pi/2)]+[nrm]*rng.integers(0,2)  # case (2), two perpendicular
    elif kind==3: ax=[in_plane_with_z(u,th),in_plane_with_z(u,th+rng.uniform(0.2,1.2))]          # coplanar with z, not perpendicular
    elif kind==4: ax=[in_plane_with_z(u,th),level()]                                            # tilted + generic level
    elif kind==5: R=np.linalg.qr(rng.standard_normal((3,3)))[0]; ax=[R[:,0],R[:,1],R[:,2]]          # a full frame
    else: ax=[rand_unit() for _ in range(rng.integers(1,4))]
    sets.append(ax)
agree=sum(predicted_determined(a)==linear_injective(a) for a in sets)
print(f"(a) prediction vs first-order injectivity: agree in {agree}/{len(sets)} axis sets (all seven kinds of configuration)")
# (b) junction level
def rot(ax,deg):
    a=np.radians(deg); c,s=np.cos(a),np.sin(a)
    return {'x':np.array([[1,0,0],[0,c,-s],[0,s,c]]),'y':np.array([[c,0,s],[0,1,0],[-s,0,c]]),'z':np.array([[c,-s,0],[s,c,0],[0,0,1]])}[ax]
half=480.0
def junction_check(f,frames,M):
    K=np.array([[f,0,40.0],[0,f,-30.0],[0,0,1]]); Ki=np.linalg.inv(K); Xi=M@M.T
    C=np.column_stack([rng.uniform(-half,half,300000),rng.uniform(-half,half,300000),np.ones(300000)])
    m=np.inf; vis=[]
    for R in frames:
        Z=(R.T@Ki@C.T).T; vis.append([bool(Z[:,a].min()<0<Z[:,a].max()) for a in range(3)])
        N=R.T@Xi@R; Z=Z[np.abs(Z).min(1)>1e-9]
        for a in range(3):
            p,q=[b for b in range(3) if b!=a]
            m=min(m,(N[a,a]-Z[:,a]/Z[:,p]*N[a,p]-Z[:,a]/Z[:,q]*N[a,q]+Z[:,a]**2/(Z[:,p]*Z[:,q])*N[p,q]).min())
    return m,vis
Mof=lambda s,p: np.array([[s,0,p[0]],[0,s,p[1]],[0,0,1.0]])
def family(nu,k,u): return Mof(np.sqrt(1+k*nu-nu**2),nu*np.asarray(u))
print("\n(b) junction level, f and principal point unknown")
# case (2), two perpendicular tilted axes and their level normal, all three lines in view (needs a wide view)
th=np.radians(30); R=np.column_stack([[1,0,0],[0,np.cos(th),np.sin(th)],[0,-np.sin(th),np.cos(th)]]); k=1/np.tan(th)-np.tan(th)
for nu in (0.05,0.12):
    m,vis=junction_check(250.0,[R],family(nu,k,(0,1)))
    print(f"   one frame, one axis parallel to the image plane, lines in view {vis[0]}: family nu={nu:+.2f}  smallest nu_a {m:+.3f} -> {'ADMITTED' if m>0 else 'rejected'}")
m,_=junction_check(250.0,[R],Mof(1.05,(0,0))); print(f"      focal length alone changed by 5%:                                 smallest nu_a {m:+.2e} -> {'ADMITTED' if m>0 else 'rejected'}")
# horizons only
fr=lambda pitch,yaw,roll=0: rot('z',roll)@rot('x',pitch)@rot('y',yaw)
g1=fr(6,40)[:,1]; c1=np.sign(g1[1])*np.linalg.norm(g1[:2]); k1=c1/g1[2]-g1[2]/c1; u1=g1[:2]/(np.sign(g1[1])*np.linalg.norm(g1[:2]))
for nu in (0.03,0.08):
    m,vis=junction_check(900.0,[fr(6,40)],family(nu,k1,u1))
    print(f"   one photo, horizon only {vis[0]}: family of photo 1, nu={nu:+.2f}            smallest nu_a {m:+.3f} -> {'ADMITTED' if m>0 else 'rejected'}")
for nu in (0.03,0.08):
    m,vis=junction_check(900.0,[fr(6,40),fr(14,70)],family(nu,k1,u1))
    print(f"   two photos, horizons only, camera only pitches {vis}: same family nu={nu:+.2f} smallest nu_a {m:+.2e} -> {'ADMITTED' if m>0 else 'rejected'}")
# strictly horizon-only pairs, the camera only pitching
def vertical_family(R,nu):
    g=R[:,1]; c=np.sign(g[1])*np.linalg.norm(g[:2]); kk=c/g[2]-g[2]/c; uu=g[:2]/c
    return family(nu,kk,uu)
for pitches in ((6,13),(4,9)):
    frames=[fr(p,45) for p in pitches]; Mf=vertical_family(frames[0],0.03)
    m1,_=junction_check(900.0,frames[:1],Mf); m,vis=junction_check(900.0,frames,Mf)
    print(f"   pitches {pitches}, yaw 45, lines in view {vis}: family of photo 1 (nu=0.03): photo 1 alone {m1:+.3f}, both photos {m:+.2e} -> {'ADMITTED' if m>0 else 'rejected'}")


==> frames_general_test.py <==
"""General several-frames theorem.  Claim: with w* = K Xi K^T, a visible vanishing line of axis d
forces 'd is an eigenvector of Xi'.  So the camera is determined iff the visible axes do NOT all
lie in the union of a plane through the origin and its normal."""
import numpy as np, itertools
rng=np.random.default_rng(0)
def rot(ax,deg):
    a=np.radians(deg); c,s=np.cos(a),np.sin(a)
    return {'x':np.array([[1,0,0],[0,c,-s],[0,s,c]]),'y':np.array([[c,0,s],[0,1,0],[-s,0,c]]),'z':np.array([[c,-s,0],[s,c,0],[0,0,1]])}[ax]
IDX=[(0,0),(0,1),(0,2),(1,1),(1,2),(2,2)]
def eig_rows(d):
    """Xi d parallel to d  <=>  u^T Xi d = 0 for two vectors u spanning d-perp: rows on the 6 entries of Xi"""
    u1=np.cross(d,[1,0,0] if abs(d[0])<0.9 else [0,1,0]); u1/=np.linalg.norm(u1); u2=np.cross(d,u1)
    return [[u[p]*d[q]+(u[q]*d[p] if p!=q else 0) for p,q in IDX] for u in (u1,u2)]
def free_dim(axes):
    A=np.array([r for d in axes for r in eig_rows(d)]); s=np.linalg.svd(A,compute_uv=False)
    return 6-int((s>1e-9*s[0]).sum())-1          # parameters left free, after the scale of Xi
def in_plane_and_normal(axes,tol=1e-9):
    """is there a unit n with every axis either parallel or perpendicular to n?"""
    A=[d/np.linalg.norm(d) for d in axes]; cands=[d for d in A]
    cands+=[np.cross(a,b)/np.linalg.norm(np.cross(a,b)) for a,b in itertools.combinations(A,2) if np.linalg.norm(np.cross(a,b))>1e-6]
    return any(all(min(abs(d@n),np.linalg.norm(np.cross(d,n)))<tol*1e3 for d in A) for n in cands)
g=lambda pitch,roll=0: rot('z',roll)@rot('x',pitch)@np.array([0,1.0,0])      # the vertical, in camera coordinates
cases=[("one photo, horizon only",[g(4)]),
 ("two photos, horizon only",[g(4),g(11,3)]),
 ("three photos, the camera only pitches (verticals coplanar)",[g(4),g(11),g(-7)]),
 ("three photos, pitch and roll both vary",[g(4),g(11,3),g(-7,-5)]),
 ("three photos, same attitude, different yaw",[g(6),g(6),g(6)]),
 ("two full frames sharing an axis",list(rot('x',20).T)+list((rot('x',20)@rot('y',37)).T)),
 ("two full frames, no common axis",list(rot('x',20).T)+list((rot('z',40)@rot('x',-35)@rot('y',15)).T))]
print(f"{'visible axes':60s}{'free':>5}{'  in plane+normal':>18}")
for lab,ax in cases: print(f"{lab:60s}{free_dim(ax):>5}{str(in_plane_and_normal(ax)):>18}")
# the criterion against the rank, on random sets of axes, half of them built to be degenerate
ok=n=0
for _ in range(4000):
    k=rng.integers(1,6)
    if rng.random()<0.5:
        nn=rng.standard_normal(3); nn/=np.linalg.norm(nn); ax=[]
        for _ in range(k):
            v=rng.standard_normal(3); ax.append(nn.copy() if rng.random()<0.3 else v-(v@nn)*nn)
    else: ax=[rng.standard_normal(3) for _ in range(k)]
    ax=[a/np.linalg.norm(a) for a in ax]; n+=1; ok+= (free_dim(ax)>0)==in_plane_and_normal(ax)
print(f"\n'camera not determined' <=> 'axes lie in a plane and its normal': agree in {ok}/{n} random sets of 1 to 5 axes")


==> gform_test.py <==
"""Claims, for K = diag(f,f,1) and one frame D:
 (1) nu_a = s + (1-s) g_a,  g_a = (z_a - zeta_a w_p)(z_a - zeta_a w_q),  w_b = z_b/zeta_b,  s = f'^2/f^2
 (2) hence  cap F = { s : Gm/(1+Gm) < s < Gp/(Gp-1) },  Gp = sup g, Gm = sup(-g)   (Gp <= 1: unbounded)"""
import numpy as np, sympy as sp
from common import Kmat, coeffs, admissible, observe_corner, rand_frame
# (1) symbolic
s_=sp.Symbol('s'); z=sp.symbols('z1:4'); ze=sp.symbols('zeta1:4')
N=s_*sp.eye(3)+(1-s_)*sp.Matrix(z)*sp.Matrix(z).T
ok=True
for a in range(3):
    p,q=[b for b in range(3) if b!=a]
    nu=N[a,a]-ze[a]/ze[p]*N[a,p]-ze[a]/ze[q]*N[a,q]+ze[a]**2/(ze[p]*ze[q])*N[p,q]
    g=(z[a]-ze[a]*z[p]/ze[p])*(z[a]-ze[a]*z[q]/ze[q])
    ok&= sp.simplify(nu-(s_+(1-s_)*g))==0
print("(1) nu_a = s + (1-s) g_a, symbolically:",ok)
# (2) numeric, against the intersection of the single-junction intervals
rng=np.random.default_rng(0); worst=0; n_id=0
for trial in range(40):
    f=rng.uniform(400,1500); D=rand_frame(rng); zz=D[2,:]; lo,hi=0.0,np.inf; Gp=-np.inf; Gm=-np.inf
    for _ in range(3000):
        c=rng.uniform(-480,480,2); P=np.array([c[0]/f,c[1]/f,1.0])*rng.uniform(2,6)
        o=observe_corner(P,D,f,0.0,rng)
        if o is None: continue
        cm=admissible(coeffs(*o))
        if not cm: continue
        lo=max(lo,cm[0][0]); hi=min(hi,cm[-1][1])
        zeta=D.T@np.array([c[0]/f,c[1]/f,1.0]); w=zz/zeta
        for a in range(3):
            p,q=[b for b in range(3) if b!=a]
            g=(zz[a]-zeta[a]*w[p])*(zz[a]-zeta[a]*w[q]); Gp=max(Gp,g); Gm=max(Gm,-g)
    smin=Gm/(1+Gm) if Gm>0 else 0.0; smax=Gp/(Gp-1) if Gp>1 else np.inf
    e1=abs(lo/f**2-smin); e2=abs(hi/f**2-smax) if np.isfinite(hi) or np.isfinite(smax) else 0.0
    if np.isfinite(hi)!=np.isfinite(smax): e2=np.inf
    worst=max(worst,e1,e2)
print(f"(2) 40 random cameras and frames, 3000 junctions each: closed form vs brute-force intersection,")
print(f"    worst discrepancy in s = f'^2/f^2 at either end: {worst:.1e}")


==> global_oneline_test.py <==
"""Global admitted set when one edge-on line crosses the image and the others miss it.
With N_ik = N_jk = 0 (k the crossing axis), the remaining conditions are
   N_ii > r N_ij,  N_jj > N_ij / r  for r = zeta_i/zeta_j at its two extremes over P,
   N_kk + u* N_ij > 0              with u* the extreme of zeta_k^2/(zeta_i zeta_j) over P.
Checked against brute force on a dense set of junctions, and applied to photographs that only pitch."""
import numpy as np
rng=np.random.default_rng(4)
half=480.0
def coords(V,n=1500000):
    C=np.column_stack([rng.uniform(-half,half,n),rng.uniform(-half,half,n),np.ones(n)])
    corners=np.array([[x,y,1.0] for x in (-half,half) for y in (-half,half)])
    Vi=np.linalg.inv(V); return (Vi@C.T).T,(Vi@corners.T).T
def nu_min(N,Z):
    m=np.inf
    for a in range(3):
        p,q=[b for b in range(3) if b!=a]
        m=min(m,(N[a,a]-Z[:,a]/Z[:,p]*N[a,p]-Z[:,a]/Z[:,q]*N[a,q]+Z[:,a]**2/(Z[:,p]*Z[:,q])*N[p,q]).min())
    return m
# ---- (1) the example of the paper: f=900, frame at 45 deg yaw, 4 deg tilt
f=900.0; K=np.diag([f,f,1.0]); th=np.radians(45); p=np.radians(4)
Ry=np.array([[np.cos(th),0,np.sin(th)],[0,1,0],[-np.sin(th),0,np.cos(th)]]); Rx=np.array([[1,0,0],[0,np.cos(p),-np.sin(p)],[0,np.sin(p),np.cos(p)]])
D=Rx@Ry; V=K@D
Z,Zc=coords(V)
cross=[bool(Z[:,a].min()<0<Z[:,a].max()) for a in range(3)]; k=cross.index(True); i,j=[a for a in range(3) if a!=k]
# extremes over the closed image: r = zeta_i/zeta_j is a ratio of affine functions, so its extremes are at corners;
# u = zeta_k^2/(zeta_i zeta_j) is not, so its extreme is found on the dense sample plus the corners
r=np.concatenate([Z[:,i]/Z[:,j],Zc[:,i]/Zc[:,j]]); u=np.concatenate([Z[:,k]**2/(Z[:,i]*Z[:,j]),Zc[:,k]**2/(Zc[:,i]*Zc[:,j])])
rm,rp=r.min(),r.max(); us=u.max() if u.max()>0 else u.min()
# the interval for N_ij with unit diagonal, from the five inequalities
lo,hi=-1.0,1.0
for rr in (rm,rp):
    if rr*1>0: hi=min(hi,1/rr) if rr>0 else hi; lo=max(lo,1/rr) if rr<0 else lo
    # 1 - rr*x > 0
for rr in (rm,rp):
    # 1 - x/rr > 0
    if rr>0: hi=min(hi,rr)
    else: lo=max(lo,rr)
for rr in (rm,rp):
    if rr>0: hi=min(hi,1/rr)
    else: lo=max(lo,1/rr)
if us>0: lo=max(lo,-1/us)
else: hi=min(hi,-1/us)
print(f"crossing axis {k+1}; r over the image in [{rm:.3f},{rp:.3f}], extreme of u = {us:.3f}")
print(f"(1) formula: N_{i+1}{j+1} in ({lo:.4f}, {hi:.4f})")
xs=np.linspace(-0.99,0.99,397); ok=[]
for x in xs:
    N=np.eye(3); N[i,j]=N[j,i]=x; ok.append(nu_min(N,Z)>0)
ok=np.array(ok); print(f"    brute force over 1.5 million junctions: admitted for N_ij in [{xs[ok].min():.4f}, {xs[ok].max():.4f}]  (grid step {xs[1]-xs[0]:.4f})")
# ---- (2) photographs that only pitch: the exact interval of t in K(I + t e1 e1^T)K^T
def rot(ax,deg):
    a=np.radians(deg); c,s=np.cos(a),np.sin(a)
    return {'x':np.array([[1,0,0],[0,c,-s],[0,s,c]]),'y':np.array([[c,0,s],[0,1,0],[-s,0,c]])}[ax]
Kg=np.array([[900.,15.,40.],[0.,700.,-30.],[0.,0.,1.]])
frames=[rot('x',4)@rot('y',40),rot('x',11)@rot('y',50),rot('x',-7)@rot('y',45)]
e1=np.array([1.0,0,0]); tlo,thi=-1.0,np.inf; data=[]
for R in frames:
    Vm=Kg@R; Zm,Zcm=coords(Vm,600000)
    cr=[bool(Zm[:,a].min()<0<Zm[:,a].max()) for a in range(3)]; km=cr.index(True); im,jm=[a for a in range(3) if a!=km]
    a=R.T@e1                     # N = R^T (I + t e1 e1^T) R = I + t a a^T, and a_k = 0 (the camera only pitches)
    rr=np.concatenate([Zm[:,im]/Zm[:,jm],Zcm[:,im]/Zcm[:,jm]]); uu=np.concatenate([Zm[:,km]**2/(Zm[:,im]*Zm[:,jm]),Zcm[:,km]**2/(Zcm[:,im]*Zcm[:,jm])])
    rlist=[rr.min(),rr.max()]; ustar=uu.max() if uu.max()>0 else uu.min()
    cons=[]                        # each condition is  alpha + beta t > 0
    for r0 in rlist:
        cons.append((1.0, a[im]**2 - r0*a[im]*a[jm]))      # N_ii - r N_ij
        cons.append((1.0, a[jm]**2 - a[im]*a[jm]/r0))      # N_jj - N_ij / r
    cons.append((1.0, ustar*a[im]*a[jm]))                  # N_kk + u* N_ij
    for al,be in cons:
        if be>0: tlo=max(tlo,-al/be)
        elif be<0: thi=min(thi,-al/be)
    data.append((R,Zm))
print(f"(2) three photographs that only pitch: formula gives t in ({tlo:.4f}, {thi:.4f})")
ts=np.linspace(-0.9,3.0,391); adm=[]
for t in ts:
    Xi=np.eye(3)+t*np.outer(e1,e1); adm.append(all(nu_min(R.T@Xi@R,Zm)>0 for R,Zm in data))
adm=np.array(adm); print(f"    brute force: admitted for t in [{ts[adm].min():.4f}, {ts[adm].max():.4f}]  (grid step {ts[1]-ts[0]:.4f})")


==> grounding_checks.py <==
"""Checks for the results added to put the paper on firmer mathematical ground."""
import numpy as np
rng=np.random.default_rng(31)
# ---- random junctions: P(F empty)=1/2, P(unbounded)=1/4, P(bounded)=1/4
n=4_000_000; psi=rng.uniform(-np.pi,np.pi,(n,3)); t=1/np.tan(psi)
neg=np.stack([t[:,0]*t[:,1]<-1,t[:,1]*t[:,2]<-1,t[:,2]*t[:,0]<-1],1).sum(1)
p=[np.mean(neg==k) for k in (0,1,2,3)]; se=np.sqrt(0.25/n)
print(f"random junctions, uniform independent directions ({n:,} draws): |S|=0 {p[0]:.4f}, |S|=1 {p[1]:.4f}, |S|=2 {p[2]:.4f}, |S|=3 {p[3]:.4f}   (se ~{se:.4f})")
# ---- Lipschitz constant of a form in the two angles: |grad F| <= sqrt2 f^2 + rho^2
worst=0
for _ in range(200000):
    f=rng.uniform(100,3000); rho=rng.uniform(1,1500); a,b=rng.uniform(-np.pi,np.pi,2)
    g=np.hypot(-np.sin(a-b)*f*f+rho*rho*np.cos(a)*np.sin(b), np.sin(a-b)*f*f+rho*rho*np.sin(a)*np.cos(b))
    worst=max(worst,g/(np.sqrt(2)*f*f+rho*rho))
print(f"max |grad F| / (sqrt2 f^2 + rho^2) over 200,000 configurations: {worst:.4f}  (must be <= 1)")
# ---- the non-asymptotic bound: Pr(sign change) <= exp(-F^2/(2 tau^2 L^2)) under Gaussian angle noise
viol=0; ratios=[]
for _ in range(400):
    f=rng.uniform(300,1500); rho=rng.uniform(20,700); a,b=rng.uniform(-np.pi,np.pi,2); tau=rng.uniform(0.002,0.05)
    F=np.cos(a-b)*f*f+rho*rho*np.sin(a)*np.sin(b); L=np.sqrt(2)*f*f+rho*rho
    m=200000; xa=rng.normal(0,tau,m); xb=rng.normal(0,tau,m)
    Fh=np.cos(a+xa-b-xb)*f*f+rho*rho*np.sin(a+xa)*np.sin(b+xb)
    pmc=np.mean(np.sign(Fh)!=np.sign(F)); bound=np.exp(-F*F/(2*tau*tau*L*L))
    se=np.sqrt(max(pmc,1/m)*(1-pmc)/m)
    viol+= pmc>bound+4*se
    if pmc>0.01: ratios.append(bound/pmc)
print(f"bound violated (beyond 4 s.e.) in {viol} of 400 random cases; bound/true where true > 1%: median {np.median(ratios):.1f}")
# ---- wide field of view: some tilted axis has |z| <= 1/sqrt3 for every frame with no axis in the image plane
mx=0
for _ in range(100000):
    Q,_r=np.linalg.qr(rng.standard_normal((3,3))); z=np.abs(Q[2,:]); mx=max(mx,z.min())
print(f"largest smallest |d_a . zhat| over 100,000 frames: {mx:.5f}  (1/sqrt3 = {1/np.sqrt(3):.5f})")


==> horizons_test.py <==
"""Junction-level check.  Three photographs, each with ONLY its horizon in view.
If the camera only pitches, the verticals are coplanar and K (I + t n n^T) K^T, n normal to
their plane, should admit every junction of all three.  With roll as well, it should not."""
import numpy as np
def rot(ax,deg):
    a=np.radians(deg); c,s=np.cos(a),np.sin(a)
    return {'x':np.array([[1,0,0],[0,c,-s],[0,s,c]]),'y':np.array([[c,0,s],[0,1,0],[-s,0,c]]),'z':np.array([[c,-s,0],[s,c,0],[0,0,1]])}[ax]
K=np.array([[900.,15.,40.],[0.,700.,-30.],[0.,0.,1.]]); Ki=np.linalg.inv(K); half=480.0
gr=np.linspace(-half,half,241); X,Y=np.meshgrid(gr,gr); C=np.stack([X.ravel(),Y.ravel(),np.ones(X.size)],1)
rng=np.random.default_rng(0); C=np.vstack([C,np.column_stack([rng.uniform(-half,half,200000),rng.uniform(-half,half,200000),np.ones(200000)])])
def visible(R):
    Z=(R.T@Ki@C.T).T; return [bool(Z[:,a].min()<0<Z[:,a].max()) for a in range(3)]
def nu_min(Xi,R):
    N=R.T@Xi@R; Z=(R.T@Ki@C.T).T; m=np.inf
    keep=np.abs(Z).min(1)>1e-9*np.abs(Z).max()
    Z=Z[keep]
    for a in range(3):
        p,q=[b for b in range(3) if b!=a]
        m=min(m,(N[a,a]-Z[:,a]/Z[:,p]*N[a,p]-Z[:,a]/Z[:,q]*N[a,q]+Z[:,a]**2/(Z[:,p]*Z[:,q])*N[p,q]).min())
    return m
frame=lambda pitch,yaw,roll=0: rot('z',roll)@rot('x',pitch)@rot('y',yaw)
def run(label,frames):
    print(label); print("   vanishing lines in view per photo (axes 1,2,3; axis 2 is the vertical):",[visible(R) for R in frames])
    G=np.array([R[:,1] for R in frames]); sv=np.linalg.svd(G,compute_uv=False)
    print(f"   verticals coplanar: {sv[2]<1e-9*sv[0]}")
    n=np.linalg.svd(G)[2][2]                               # normal to the best plane through the verticals
    for t in (-0.3,0.2,1.0):
        Xi=np.eye(3)+t*np.outer(n,n); m=min(nu_min(Xi,R) for R in frames)
        print(f"   K(I + {t:+.1f} n n^T)K^T : smallest nu over all three photos = {m:+.3e}  -> {'ADMITTED' if m>0 else 'rejected'}")
run("camera only pitches:",[frame(4,40),frame(11,50),frame(-7,45)])
run("\npitch and roll both vary:",[frame(4,40,6),frame(11,50,-5),frame(-7,45,9)])


==> ident.py <==
"""Identifiability: is f determined by the bounds alone, with no pairing?
Thm: a pair's threshold is the f at which its two interpretation planes are
perpendicular.  So a corner pins f tightly when some pair is near-perpendicular
at the true f.  Test the mechanism and the limit."""
import numpy as np
from common import *
rng=np.random.default_rng(1); HALF=500.0; f=866.0
def place(rng):
    c=rng.uniform(-HALF*0.95,HALF*0.95,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); return ray/ray[2]*z

# how close does the nearest threshold get to the true f, as m grows?
Fr=rand_frame(rng)
best_lo=0.0; best_hi=np.inf; rows=[]
n=0
while n<20000:
    o=observe_corner(place(rng),rand_frame(rng),f,0.0,rng)
    if o is None: continue
    comps=admissible(coeffs(*o))
    if not comps: continue
    n+=1
    best_lo=max(best_lo,np.sqrt(comps[0][0]))
    if comps[-1][1]<1e13: best_hi=min(best_hi,np.sqrt(comps[-1][1]))
    if n in (10,100,1000,5000,20000):
        rows.append((n,best_lo/f,best_hi/f))
print("corners   tightest lower/f   tightest upper/f   relative width")
for n_,lo,hi in rows:
    print(f"{n_:>7}   {lo:>15.6f}   {hi:>16.6f}   {hi-lo:>14.6f}")
print("\nthe interval closes on 1 from both sides, so the bounds alone")
print("determine f in the limit -- no corner pairing needed.")


==> indoor_pipeline.py <==
"""The junction pipeline for an indoor study (Limitations section), ready to run on a dataset with intrinsics.

usage:  python indoor_pipeline.py IMAGE_DIR INTRINSICS.csv [--eps 0.5] [--out results.csv]
INTRINSICS.csv has columns: image,fx,fy,cx,cy   (fx is the ground truth for the focal length; fx ~ fy assumed)

Steps: (1) detect line segments (OpenCV LSD, with a probabilistic Hough fallback); (2) group segment endpoints
into candidate junctions of three segments whose lines concur at the cluster; (3) the camera-free test of
Theorem 6 (F nonempty for K=diag(f,f,1) with the given principal point); (4) per junction, the admissible
interval F and the certified set F u U of Proposition (certified bounds), with phi_i = arcsin(2 eps / l_i);
(5) per image, the strict intersection and the depth-kappa consensus; (6) a summary of yield, coverage and bounds."""
import sys, csv, argparse, numpy as np, cv2
from common import coeffs, admissible

def detect_segments(gray, min_len=15):
    segs=[]
    if hasattr(cv2,'createLineSegmentDetector'):
        try:
            lsd=cv2.createLineSegmentDetector(); out=lsd.detect(gray)[0]
            if out is not None: segs=[s[0] for s in out]
        except cv2.error: segs=[]
    if not segs:
        edges=cv2.Canny(gray,50,150)
        out=cv2.HoughLinesP(edges,1,np.pi/720,30,minLineLength=min_len,maxLineGap=3)
        segs=[] if out is None else [s[0].astype(float) for s in out]
    return [np.array(s,float) for s in segs if np.hypot(s[2]-s[0],s[3]-s[1])>=min_len]

def junctions(segs, radius=6.0, concur_tol=3.0, min_angle_deg=10.0):
    """Clusters of segment endpoints; triples of segments, with pairwise distinct directions, that concur."""
    ends=[]                                   # (point, segment index, which end)
    for k,s in enumerate(segs): ends+= [(s[:2],k,0),(s[2:],k,1)]
    P=np.array([e[0] for e in ends]); used=set(); out=[]
    for a in range(len(P)):
        if a in used: continue
        near=[b for b in range(len(P)) if np.linalg.norm(P[b]-P[a])<=radius and ends[b][1] not in {ends[a][1]}|set()]
        near=[a]+[b for b in near if b!=a]
        segids={}; 
        for b in near: segids.setdefault(ends[b][1],b)
        if len(segids)<3: continue
        cand=list(segids.items())
        best=None
        for i in range(len(cand)):
            for j in range(i+1,len(cand)):
                for m in range(j+1,len(cand)):
                    trip=[cand[i],cand[j],cand[m]]; lines=[]; dirs=[]
                    for k,b in trip:
                        s=segs[k]; near_pt=s[:2] if ends[b][2]==0 else s[2:]; far=s[2:] if ends[b][2]==0 else s[:2]
                        u=(far-near_pt)/np.linalg.norm(far-near_pt); dirs.append(u)
                        n=np.array([-u[1],u[0]]); lines.append((n,n@near_pt,np.linalg.norm(far-near_pt)))
                    ang=[np.degrees(np.arccos(np.clip(abs(dirs[p]@dirs[q]),0,1))) for p,q in ((0,1),(1,2),(0,2))]
                    if min(ang)<min_angle_deg: continue
                    A=np.array([l[0] for l in lines]); bvec=np.array([l[1] for l in lines])
                    c,res,_,_=np.linalg.lstsq(A,bvec,rcond=None)
                    if np.max(np.abs(A@c-bvec))>concur_tol: continue
                    score=np.max(np.abs(A@c-bvec))
                    if best is None or score<best[0]: best=(score,c,dirs,[l[2] for l in lines])
        if best:
            out.append((best[1],best[2],best[3])); used.update(near)
    return out

def junction_lines(c, dirs, pp):
    """Lines (a,b,e) in coordinates centered on the principal point, each through the vertex along its edge."""
    cc=c-pp; L=[]
    for u in dirs:
        a,b=u[1],-u[0]; e=-(a*cc[0]+b*cc[1]); L.append((a,b,e))
    return cc,L

def certified_set(cc,L,lens,eps,xs):
    rho2=cc@cc; phi=np.arcsin(np.minimum(1.0,2*eps/np.asarray(lens,float)))
    F=np.ones_like(xs); U=np.zeros_like(xs,bool)
    for i,j in ((0,1),(1,2),(2,0)):
        A=L[i][0]*L[j][0]+L[i][1]*L[j][1]; E=L[i][2]*L[j][2]; form=A*xs+E
        F=F*form; U|= np.abs(form)<=np.hypot(phi[i],phi[j])*(np.sqrt(2)*xs+rho2)
    return F<0, (F<0)|U

def depth_hull(intervals, k):
    ev=sorted([(a,1) for a,_ in intervals]+[(b,-1) for _,b in intervals]); cnt=0; lo=hi=None
    for x,d in ev:
        prev=cnt; cnt+=d
        if prev<k<=cnt and lo is None: lo=x
        if prev>=k>cnt: hi=x
    return (lo,hi if hi is not None else np.inf) if lo is not None else None

def run(rows, load_gray, eps=0.5, out=None):
    summary=[]; recs=[]
    for r in rows:
        gray=load_gray(r['image']); f_true=float(r['fx']); pp=np.array([float(r['cx']),float(r['cy'])])
        segs=detect_segments(gray); Js=junctions(segs)
        xs=np.geomspace((0.05*f_true)**2,(20*f_true)**2,20000)
        ivals=[]; ncert=0; npass=0
        for c,dirs,lens in Js:
            cc,L=junction_lines(c,dirs,pp); comps=admissible(coeffs(cc,L))
            if not comps: continue
            npass+=1; lo,hi=np.sqrt(comps[0][0]),(np.sqrt(comps[-1][1]) if comps[-1][1]<1e13 else np.inf)
            Fh,C=certified_set(cc,L,lens,eps,xs)
            inC=bool(C[np.argmin(np.abs(xs-f_true**2))]); ncert+=inC
            ivals.append((lo,hi)); recs.append(dict(image=r['image'],lo=lo,hi=hi,covered=lo<=f_true<=hi,certified=inC))
        strict=(max(a for a,_ in ivals),min(b for _,b in ivals)) if ivals else None
        cons=depth_hull(ivals,max(1,int(np.ceil(0.9*len(ivals))))) if ivals else None
        summary.append(dict(image=r['image'],segments=len(segs),junctions=len(Js),passed=npass,certified_cover=ncert,
                            strict=strict,consensus=cons,f=f_true))
    if out:
        with open(out,'w',newline='') as fh:
            w=csv.DictWriter(fh,fieldnames=list(recs[0].keys()) if recs else ['image']); w.writeheader(); [w.writerow(x) for x in recs]
    n=len(summary); nj=sum(s['junctions'] for s in summary); npass=sum(s['passed'] for s in summary)
    cov=np.mean([x['covered'] for x in recs]) if recs else float('nan'); cert=np.mean([x['certified'] for x in recs]) if recs else float('nan')
    noj=sum(1 for s in summary if s['passed']==0)
    print(f"images {n}; junctions found {nj} ({nj/max(n,1):.1f} per image), passing the camera-free test {npass}; images with none {noj}")
    print(f"true f in the measured interval: {100*cov:.1f}%; in the certified set (eps={eps} px): {100*cert:.1f}%")
    return summary,recs

if __name__=="__main__":
    ap=argparse.ArgumentParser(); ap.add_argument("image_dir"); ap.add_argument("intrinsics"); ap.add_argument("--eps",type=float,default=0.5); ap.add_argument("--out",default="indoor_results.csv")
    a=ap.parse_args(); rows=list(csv.DictReader(open(a.intrinsics)))
    run(rows, lambda name: cv2.imread(f"{a.image_dir}/{name}",cv2.IMREAD_GRAYSCALE), a.eps, a.out)


==> indoor_pipeline_selftest.py <==
"""Self-test of indoor_pipeline.py on rendered scenes: opaque boxes on a floor, seen by a known camera."""
import numpy as np, cv2
from indoor_pipeline import run
rng=np.random.default_rng(5)
def rot(ax,deg):
    a=np.radians(deg); c,s=np.cos(a),np.sin(a)
    return {'x':np.array([[1,0,0],[0,c,-s],[0,s,c]]),'y':np.array([[c,0,s],[0,1,0],[-s,0,c]])}[ax]
def render(f, W=640, H=480):
    img=np.full((H,W),235,np.uint8); K=np.array([[f,0,W/2],[0,f,H/2],[0,0,1.0]])
    Rc=rot('x',rng.uniform(-8,8))                          # a camera within a few degrees of level
    boxes=[]
    for _ in range(rng.integers(3,6)):
        size=rng.uniform(0.4,1.2,3); yaw=rng.uniform(0,90); center=np.array([rng.uniform(-1.5,1.5),rng.uniform(0.2,0.9),rng.uniform(4,8)])
        corners=np.array([[sx,sy,sz] for sx in (-.5,.5) for sy in (-.5,.5) for sz in (-.5,.5)])*size
        Xw=(rot('y',yaw)@corners.T).T+center; boxes.append(Xw)
    boxes.sort(key=lambda B:-B[:,2].mean())                 # draw far boxes first: painter's algorithm
    faces=[(0,1,3,2),(4,5,7,6),(0,1,5,4),(2,3,7,6),(0,2,6,4),(1,3,7,5)]
    for Xw in boxes:
        Xc=(Rc@Xw.T).T; x=(K@Xc.T).T; x=x[:,:2]/x[:,2:]
        cam=-Xc
        for fc in sorted(faces,key=lambda fc:-Xc[list(fc)][:,2].mean()):
            n=np.cross(Xc[fc[1]]-Xc[fc[0]],Xc[fc[2]]-Xc[fc[0]]); ctr=Xc[list(fc)].mean(0)
            if n@(-ctr)<=0: n=-n
            if (-ctr)@np.cross(Xc[fc[1]]-Xc[fc[0]],Xc[fc[3]]-Xc[fc[0]])==0: pass
            poly=np.round(x[list(fc)]).astype(np.int32)
            shade=int(90+120*abs(n[2])/np.linalg.norm(n))
            cv2.fillPoly(img,[poly],shade); cv2.polylines(img,[poly],True,30,1,cv2.LINE_AA)
    img=cv2.GaussianBlur(img,(3,3),0.6)
    noise=rng.normal(0,2.0,img.shape); return np.clip(img+noise,0,255).astype(np.uint8)
rows=[]; images={}
for n in range(12):
    f=rng.uniform(450,700); name=f"scene{n:02d}.png"; images[name]=render(f)
    rows.append(dict(image=name,fx=f,fy=f,cx=320,cy=240))
cv2.imwrite("figures/indoor_selftest_example.png",images["scene00.png"])
summary,recs=run(rows, lambda name: images[name], eps=0.5)
print("per image (segments, junctions, passing):",[(s['segments'],s['junctions'],s['passed']) for s in summary])
assert all(s['segments']>0 for s in summary), "a rendered scene has no segments"


==> level_test.py <==
"""Does identifiability from one frame hold for a LEVEL camera?  There the
horizon (edge-on line of the vertical axis) crosses the image, so the theorem
as stated says yes -- but vertical edges are exactly perpendicular to the
horizon in the image, so the lemma's slopes A_ij vanish along the whole line."""
import numpy as np
from common import Kmat, coeffs, admissible, observe_corner
f=900.0; half=480
def frame(pitch_deg, yaw_deg=40.0):
    y=np.radians(yaw_deg); p=np.radians(pitch_deg)
    Ry=np.array([[np.cos(y),0,np.sin(y)],[0,1,0],[-np.sin(y),0,np.cos(y)]])
    Rx=np.array([[1,0,0],[0,np.cos(p),-np.sin(p)],[0,np.sin(p),np.cos(p)]])
    return Rx@Ry
def crossing(D):
    g=np.linspace(-half,half,201); U,V=np.meshgrid(g,g)
    R=np.stack([U,V,np.full_like(U,f)],-1); R/=np.linalg.norm(R,axis=-1,keepdims=True)
    return [bool((R@D[:,i]).min()<0<(R@D[:,i]).max()) for i in range(3)]
print(f"{'pitch':>6}{'edge-on lines in view (axes 1,2,3)':>38}{'bounded above':>15}{'intersection of F (x f)':>28}{'width':>10}")
for pitch in (0.0,0.5,2.0,5.0,12.0,25.0):
    D=frame(pitch); rng=np.random.default_rng(3); lo,hi=0.0,np.inf; nb=n=0
    for _ in range(40000):
        c=rng.uniform(-half,half,2); z=rng.uniform(2,6)
        ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); P=ray/ray[2]*z
        o=observe_corner(P,D,f,0.0,rng)
        if o is None: continue
        cm=admissible(coeffs(*o))
        if not cm: continue
        n+=1; nb+=cm[-1][1]<1e13; lo=max(lo,cm[0][0]); hi=min(hi,cm[-1][1])
    his=f"{np.sqrt(hi)/f:.4f}" if np.isfinite(hi) else "inf"
    w=(np.sqrt(hi)-np.sqrt(lo))/f if np.isfinite(hi) else np.inf
    print(f"{pitch:>6}{str(crossing(D)):>38}{100*nb/n:>14.1f}%{f'[{np.sqrt(lo)/f:.4f}, {his}]':>28}{w:>10.1e}")


==> level_theory.py <==
import numpy as np, sympy as sp
from yud_path import YUD
# (1) level camera: axis i = (0,1,0) parallel to the image plane; j,k horizontal at yaw t.
u,v,f,t,Z=sp.symbols('u v f t Z',positive=True)
K=sp.diag(f,f,1); c=sp.Matrix([u,v,1]); P=K.inv()*c*Z
D=[sp.Matrix([0,1,0]),sp.Matrix([sp.cos(t),0,sp.sin(t)]),sp.Matrix([-sp.sin(t),0,sp.cos(t)])]
def line(d):
    q=K*(P+d); q=q/q[2]; e=sp.Matrix([q[0]-u,q[1]-v])          # image direction (unnormalised)
    a,b=e[1],-e[0]; return sp.Matrix([a,b,-(a*u+b*v)])
L=[line(d) for d in D]
def thr(i,j):   # x_ij = -e_i e_j / A_ij ; the normalisation of the lines cancels in the ratio
    return sp.simplify(-(L[i][2]*L[j][2])/(L[i][0]*L[j][0]+L[i][1]*L[j][1]))
x01=thr(0,1); x02=thr(0,2)
print("level camera, pairs containing the axis parallel to the image plane:")
print("   x_ij =",sp.simplify(x01),"     x_ik =",sp.simplify(x02))
print("   depend on v (distance from the horizon)? ", sp.simplify(sp.diff(x01,v))!=0, sp.simplify(sp.diff(x02,v))!=0)
vjx=f*sp.cos(t)/sp.sin(t); vkx=-f*sp.sin(t)/sp.cos(t)
print("   x_ij = -u * (abscissa of v_j):", sp.simplify(x01+u*vjx)==0, "   x_ik = -u * (abscissa of v_k):", sp.simplify(x02+u*vkx)==0)
print("   so x_ij = f^2 exactly when u = abscissa of v_k:", sp.simplify(x01.subs(u,vkx)-f**2)==0)
# (2) how level are the York Urban photographs?
import yorkurban as Y
f_true,pp,images=Y.load_packed(YUD)
tilt=[]
for name,lines,labels,vp in images:
    V=np.array(vp,float); V=V/np.linalg.norm(V,axis=0,keepdims=True)
    # the axis closest to the image's vertical direction; its tilt out of the image plane
    k=int(np.argmax(np.abs(V[1,:]))); tilt.append(np.degrees(np.arcsin(min(1,abs(V[2,k])))))
tilt=np.array(tilt)
print(f"\nYork Urban, tilt of the vertical axis out of the image plane, {len(tilt)} images:")
print(f"   median {np.median(tilt):.1f} deg, quartiles {np.percentile(tilt,25):.1f}-{np.percentile(tilt,75):.1f}, 90th pct {np.percentile(tilt,90):.1f}, max {tilt.max():.1f}")


==> lik_calib.py <==
"""Likelihood estimator for a single focal length from junction bounds, using
the first-order noise model with PER-EDGE segment lengths:
    sd(x_ij) = rho^2/(2 cos^2 D) * sqrt( sin^2(2psi_j) 2s^2/l_i^2 + sin^2(2psi_i) 2s^2/l_j^2 )
and the parity form  pi(x) = (1 - S prod(1 - 2 eps_k))/2.
Junction tuples: (L, c, image_index, edge_lengths)."""
import numpy as np
from scipy.stats import norm
PAIRS=((0,1),(1,2),(2,0))
def prep(Js):
    out=[]
    for L,c,img,lens in Js:
        u,v=c[0],c[1]; rho=np.hypot(u,v)
        psi=[np.arctan2(u*(-l[0])-v*l[1], l[1]*u+(-l[0])*v) for l in L]   # angle from radial dir to (b,-a)
        A=[L[i][0]*L[j][0]+L[i][1]*L[j][1] for i,j in PAIRS]
        E=[L[i][2]*L[j][2] for i,j in PAIRS]
        g=[]
        for (i,j) in PAIRS:
            D=np.cos(psi[i]-psi[j])
            g.append(rho**2/(2*D*D+1e-300)*np.sqrt(2*np.sin(2*psi[j])**2/lens[i]**2+2*np.sin(2*psi[i])**2/lens[j]**2))
        out.append((np.array(A),np.array(E),np.array(g)))
    return out
def loglik(xs, P, sigma, floor=1e-3):
    ll=np.zeros_like(xs)
    for A,E,g in P:
        v=np.outer(xs,A)+E                                # forms at each x
        S=np.sign(np.prod(v,axis=1))
        with np.errstate(divide='ignore',invalid='ignore'):
            xth=-E/A
        eps=np.zeros_like(v)
        for k in range(3):
            if np.isfinite(xth[k]) and g[k]>0:
                eps[:,k]=norm.cdf(-np.abs(xs-xth[k])/(sigma*g[k]))
        ll+=np.log(np.clip((1-S*np.prod(1-2*eps,axis=1))/2,floor,1.0))
    return ll
def estimate(Js, f_lo=150.0, f_hi=4000.0, sigmas=(0.25,0.5,1.0,2.0,4.0), n=1500):
    """returns f_hat, sigma_hat, and a 1/2-log-likelihood-drop interval"""
    P=prep(Js); fs=np.exp(np.linspace(np.log(f_lo),np.log(f_hi),n)); xs=fs**2
    best=None
    for s in sigmas:
        ll=loglik(xs,P,s); k=int(np.argmax(ll))
        if best is None or ll[k]>best[0]: best=(ll[k],fs[k],s,ll)
    ll=best[3]; ok=ll>=best[0]-0.5
    return best[1], best[2], (fs[ok].min(), fs[ok].max())


==> lik_sim.py <==
import numpy as np, sys
from robust_sim import scene, F_TRUE, PP_TRUE
from robust_calib import fit, params
from lik_calib import estimate
rng=np.random.default_rng(3)
K0=np.array([[F_TRUE,0,0],[0,F_TRUE,0],[0,0,1.0]])
Kp=np.array([[F_TRUE,0,PP_TRUE[0]],[0,F_TRUE,PP_TRUE[1]],[0,0,1.0]])
print("single focal length, 181 junctions, level cameras, York-Urban edge lengths; 16 trials\n")
print(f"{'sigma':>6} | {'hinge LP: median |err|, bias':>30} | {'likelihood: median |err|, bias':>32} | {'sigma-hat':>9} | {'lik, pp 17px off':>17}")
for sigma in (0.0,0.5,1.0,2.0):
    eh=[];el=[];sh=[];eo=[]
    for _ in range(16):
        Js=scene(rng,sigma,K0,True)
        r=fit('f',Js,ranges=True); eh.append((params('f',r)['fx']-F_TRUE)/F_TRUE)
        fh,s_hat,_=estimate(Js); el.append((fh-F_TRUE)/F_TRUE); sh.append(s_hat)
        Jo=scene(rng,sigma,Kp,True); fo,_,_=estimate(Jo); eo.append((fo-F_TRUE)/F_TRUE)
    eh,el,eo=np.array(eh),np.array(el),np.array(eo)
    print(f"{sigma:>6} | {100*np.median(abs(eh)):>16.1f}%, {100*np.median(eh):>+9.1f}% | {100*np.median(abs(el)):>17.1f}%, {100*np.median(el):>+10.1f}% | {np.median(sh):>9.2f} | {100*np.median(abs(eo)):>16.1f}%")


==> limit_law_test.py <==
"""Limit law for the bounds of one frame (crossing edge-on lines, no vanishing point in the image).
Claim: y Pr(Gamma+ > y) -> chi and y Pr(Gamma- > y) -> chi with
    chi = (1/|P|) sum_k |z_k| int_{l_k cap P} |t| (rho + 1/rho) dt,   rho = |zeta_i/zeta_j| along l_k,
t the signed distance along l_k from c*_k (pixels); hence M (f_max/f - 1) and M (1 - f_min/f) -> Exp(rate 2 chi)."""
import numpy as np
rng=np.random.default_rng(7)
def diagonal_frame():
    z=np.array([0,0,1.0]); g=np.array([1,1,1.0])/np.sqrt(3); v=np.cross(g,z); sn=np.linalg.norm(v); ct=g@z
    vx=np.array([[0,-v[2],v[1]],[v[2],0,-v[0]],[-v[1],v[0],0]]); return np.eye(3)+vx+vx@vx*((1-ct)/sn**2)
def rot(ax,deg):
    a=np.radians(deg); c,s=np.cos(a),np.sin(a)
    return {'x':np.array([[1,0,0],[0,c,-s],[0,s,c]]),'y':np.array([[c,0,s],[0,1,0],[-s,0,c]]),'z':np.array([[c,-s,0],[s,c,0],[0,0,1]])}[ax]
half=480.0; area=(2*half)**2
def chi_of(R,f):
    tot=0.0
    for k in range(3):
        d=R[:,k]; i,j=[a for a in range(3) if a!=k]; db=np.hypot(d[0],d[1])
        if abs(d[2])<1e-12: continue
        cs=-f*d[2]*np.array([d[0],d[1]])/db**2; u=np.array([-d[1],d[0]])/db
        t=np.linspace(-6000,6000,2_000_001); P=cs[None,:]+t[:,None]*u[None,:]
        inside=(np.abs(P[:,0])<=half)&(np.abs(P[:,1])<=half)
        if not inside.any(): continue
        r=np.column_stack([P[:,0]/f,P[:,1]/f,np.ones(len(t))]); zi=r@R[:,i]; zj=r@R[:,j]; rho=np.abs(zi/zj)
        g=np.abs(d[2])*np.abs(t)*(rho+1/rho); tot+=np.sum(g[inside])*(t[1]-t[0])
    return tot/area
def gammas(n,R,f):
    u=rng.uniform(-half,half,n); v=rng.uniform(-half,half,n); r=np.stack([u/f,v/f,np.ones(n)],1); Z=r@R; z=R[2,:]; W=z[None,:]/Z
    G=np.stack([(z[a]-Z[:,a]*W[:,p])*(z[a]-Z[:,a]*W[:,q]) for a,p,q in ((0,1,2),(1,2,0),(2,0,1))],1)
    return G.max(1),(-G).max(1)
for name,R,fov in (("cube diagonal",diagonal_frame(),70),("oblique frame",rot('z',12)@rot('x',25)@rot('y',35),75)):
    f=500.0/np.tan(np.radians(fov)/2)
    vps=[f*R[:2,k]/R[2,k] for k in range(3) if abs(R[2,k])>1e-9]
    assert not any(np.all(np.abs(v)<half) for v in vps), "a vanishing point lies in the image"
    chi=chi_of(R,f)
    gp,gm=gammas(20_000_000,R,f)
    print(f"{name} ({fov} deg): chi from the line integral = {chi:.4f}")
    for y in (1e3,1e4,1e5): print(f"    y={y:>7.0f}:  y Pr(Gamma+>y) = {y*np.mean(gp>y):.4f}   y Pr(Gamma->y) = {y*np.mean(gm>y):.4f}")
    M=20000; reps=400; up=[]; lo=[]
    for _ in range(reps):
        a,b=gammas(M,R,f); Gp,Gm=a.max(),b.max()
        up.append(M*(np.sqrt(Gp/(Gp-1))-1)); lo.append(M*(1-np.sqrt(Gm/(1+Gm))))
    up,lo=np.array(up),np.array(lo); m=1/(2*chi)
    print(f"    M={M}, {reps} runs: M(f_max/f-1) mean {up.mean():.3f}, median {np.median(up):.3f};  M(1-f_min/f) mean {lo.mean():.3f}, median {np.median(lo):.3f}")
    print(f"    exponential law with rate 2chi predicts mean {m:.3f}, median {m*np.log(2):.3f}")


==> loglik_scale_test.py <==
"""What does the bound give at the junction counts a real image supplies?
E5 found 1.8 full junctions per image, so the interesting range is M = 1..10,
not M = 50."""
import numpy as np
from scipy.stats import norm
from common import *
rng=np.random.default_rng(0); HALF=500.0; ell=150.0; f=866.0
def place(rng):
    c=rng.uniform(-HALF*0.95,HALF*0.95,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); return ray/ray[2]*z
def one(sigma):
    while True:
        o=observe_corner(place(rng),rand_frame(rng),f,sigma,rng)
        if o is None: continue
        c,Ls=o; co=coeffs(c,Ls); comps=admissible(co)
        if not comps: continue
        rho=np.hypot(c[0],c[1]); psi=[]
        for l in Ls:
            a,b=l[0],l[1]; d=np.array([b,-a])
            psi.append(np.arctan2(c[0]*d[1]-c[1]*d[0], d[0]*c[0]+d[1]*c[1]))
        sd=[]
        for i,j in ((0,1),(1,2),(2,0)):
            D=np.cos(psi[i]-psi[j])
            sd.append(sigma*rho**2*np.hypot(np.sin(2*psi[i]),np.sin(2*psi[j]))
                      /(np.sqrt(2)*ell*D*D) if sigma>0 else 1e-9)
        xth=np.array([(-E/A if abs(A)>1e-300 else np.nan) for A,E in co])
        return co, comps, xth, np.array(sd), np.array(psi), rho
xs=np.linspace((0.3*f)**2,(3*f)**2,3000)
def ll(data):
    out=np.zeros_like(xs)
    for co,_,xth,sd,_psi,_rho in data:
        v=np.array([[A*x+E for A,E in co] for x in xs])
        S=np.sign(np.prod(v,axis=1)); p=np.zeros_like(v)
        for k in range(3):
            if np.isfinite(xth[k]) and sd[k]>0:
                p[:,k]=norm.cdf(-np.abs(xs-xth[k])/sd[k])
        out+=np.log(np.clip((1-S*np.prod(1-2*p,axis=1))/2,1e-12,1))
    return out

def ll_form(data, sigma):
    """the same log-plausibility with the form-based scale of eq. (18): each form is linearized in the two angles"""
    tau2=2*sigma**2/ell**2; out=np.zeros_like(xs)
    for co,_,xth,sd,psi,rho in data:
        v=np.array([[A*x+E for A,E in co] for x in xs])
        S=np.sign(np.prod(v,axis=1)); p=np.zeros_like(v)
        for k,(i,j) in enumerate(((0,1),(1,2),(2,0))):
            di=-np.sin(psi[i]-psi[j])*xs+rho**2*np.cos(psi[i])*np.sin(psi[j])
            dj= np.sin(psi[i]-psi[j])*xs+rho**2*np.sin(psi[i])*np.cos(psi[j])
            sk=np.sqrt(tau2*(di**2+dj**2))+1e-300
            p[:,k]=norm.cdf(-np.abs(v[:,k])/sk)
        out+=np.log(np.clip((1-S*np.prod(1-2*p,axis=1))/2,1e-12,1))
    return out
rngb=np.random.default_rng(5)
print(f"{'sigma':>5}{'M':>4}{'threshold scale':>17}{'form scale':>12}{'paired median difference':>27}")
for sigma in (0.5,2.0):
    for M in (1,3,10,50):
        e1=[];e2=[]
        for _ in range(100):
            data=[one(sigma) for _ in range(M)]
            e1.append(abs(np.sqrt(xs[int(np.argmax(ll(data)))])-f)/f); e2.append(abs(np.sqrt(xs[int(np.argmax(ll_form(data,sigma)))])-f)/f)
        e1=np.array(e1); e2=np.array(e2)
        print(f"{sigma:>5}{M:>4}{100*np.median(e1):>16.1f}%{100*np.median(e2):>11.1f}%{100*np.median(e2-e1):>25.2f} pts",flush=True)


==> lowcount.py <==
"""What does the bound give at the junction counts a real image supplies?
E5 found 1.8 full junctions per image, so the interesting range is M = 1..10,
not M = 50."""
import numpy as np
from scipy.stats import norm
from common import *
rng=np.random.default_rng(0); HALF=500.0; ell=150.0; f=866.0
def place(rng):
    c=rng.uniform(-HALF*0.95,HALF*0.95,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); return ray/ray[2]*z
def one(sigma):
    while True:
        o=observe_corner(place(rng),rand_frame(rng),f,sigma,rng)
        if o is None: continue
        c,Ls=o; co=coeffs(c,Ls); comps=admissible(co)
        if not comps: continue
        rho=np.hypot(c[0],c[1]); psi=[]
        for l in Ls:
            a,b=l[0],l[1]; d=np.array([b,-a])
            psi.append(np.arctan2(c[0]*d[1]-c[1]*d[0], d[0]*c[0]+d[1]*c[1]))
        sd=[]
        for i,j in ((0,1),(1,2),(2,0)):
            D=np.cos(psi[i]-psi[j])
            sd.append(sigma*rho**2*np.hypot(np.sin(2*psi[i]),np.sin(2*psi[j]))
                      /(np.sqrt(2)*ell*D*D) if sigma>0 else 1e-9)
        xth=np.array([(-E/A if abs(A)>1e-300 else np.nan) for A,E in co])
        return co, comps, xth, np.array(sd)
xs=np.linspace((0.3*f)**2,(3*f)**2,3000)
def ll(data):
    out=np.zeros_like(xs)
    for co,_,xth,sd in data:
        v=np.array([[A*x+E for A,E in co] for x in xs])
        S=np.sign(np.prod(v,axis=1)); p=np.zeros_like(v)
        for k in range(3):
            if np.isfinite(xth[k]) and sd[k]>0:
                p[:,k]=norm.cdf(-np.abs(xs-xth[k])/sd[k])
        out+=np.log(np.clip((1-S*np.prod(1-2*p,axis=1))/2,1e-12,1))
    return out
print("sigma = 0.5 px")
print(f"{'M':>3}{'interval width/f':>19}{'bounded above':>16}{'MAP err':>10}")
for M in (1,2,3,5,10,20):
    w=[];ba=0;em=[];T=200
    for _ in range(T):
        data=[one(0.5) for _ in range(M)]
        lo=max(d[1][0][0] for d in data); hi=min(d[1][-1][1] for d in data)
        if hi<1e13: ba+=1; w.append((np.sqrt(hi)-np.sqrt(lo))/f)
        em.append(abs(np.sqrt(xs[int(np.argmax(ll(data)))])-f)/f)
    ws=f"{np.median(w):.2f}" if w else "unbounded"
    print(f"{M:>3}{ws:>19}{100*ba/T:>15.0f}%{100*np.median(em):>9.1f}%")


==> lowcount_ci.py <==
"""What does the bound give at the junction counts a real image supplies?
E5 found 1.8 full junctions per image, so the interesting range is M = 1..10,
not M = 50."""
import numpy as np
from scipy.stats import norm
from common import *
rng=np.random.default_rng(0); HALF=500.0; ell=150.0; f=866.0
def place(rng):
    c=rng.uniform(-HALF*0.95,HALF*0.95,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); return ray/ray[2]*z
def one(sigma):
    while True:
        o=observe_corner(place(rng),rand_frame(rng),f,sigma,rng)
        if o is None: continue
        c,Ls=o; co=coeffs(c,Ls); comps=admissible(co)
        if not comps: continue
        rho=np.hypot(c[0],c[1]); psi=[]
        for l in Ls:
            a,b=l[0],l[1]; d=np.array([b,-a])
            psi.append(np.arctan2(c[0]*d[1]-c[1]*d[0], d[0]*c[0]+d[1]*c[1]))
        sd=[]
        for i,j in ((0,1),(1,2),(2,0)):
            D=np.cos(psi[i]-psi[j])
            sd.append(sigma*rho**2*np.hypot(np.sin(2*psi[i]),np.sin(2*psi[j]))
                      /(np.sqrt(2)*ell*D*D) if sigma>0 else 1e-9)
        xth=np.array([(-E/A if abs(A)>1e-300 else np.nan) for A,E in co])
        return co, comps, xth, np.array(sd)
xs=np.linspace((0.3*f)**2,(3*f)**2,3000)
def ll(data):
    out=np.zeros_like(xs)
    for co,_,xth,sd in data:
        v=np.array([[A*x+E for A,E in co] for x in xs])
        S=np.sign(np.prod(v,axis=1)); p=np.zeros_like(v)
        for k in range(3):
            if np.isfinite(xth[k]) and sd[k]>0:
                p[:,k]=norm.cdf(-np.abs(xs-xth[k])/sd[k])
        out+=np.log(np.clip((1-S*np.prod(1-2*p,axis=1))/2,1e-12,1))
    return out
def consensus(ivs,k):
    ev=sorted([(a,1) for a,_ in ivs]+[(b,-1) for _,b in ivs])
    cnt=0; lo=None; hi=None
    for xv,d in ev:
        prev=cnt; cnt+=d
        if prev<k<=cnt and lo is None: lo=xv
        if prev>=k>cnt: hi=xv
    return (lo,hi) if lo is not None else None
# Table 3 with bootstrap intervals; empty strict intersections counted apart from bounded ones (referee #25)
rngb=np.random.default_rng(99)
def bci(v):
    v=np.asarray(v); b=[np.median(rngb.choice(v,len(v))) for _ in range(1000)]; return np.percentile(b,[2.5,97.5])
print(f"{'sigma':>5}{'M':>4}{'bounded,nonempty':>17}{'empty':>7}{'unbounded':>10}{'width|bnd':>10}{'maximizer err [95% CI]':>26}")
for sigma in (0.5,2.0):
    for M in (1,2,3,5,10,20,50):
        nb=ne=nu=0; w=[]; em=[]; T=200
        for _ in range(T):
            data=[one(sigma) for _ in range(M)]
            lo=max(d[1][0][0] for d in data); hi=min(d[1][-1][1] for d in data)
            if hi>=1e13: nu+=1
            elif hi<lo: ne+=1
            else: nb+=1; w.append((np.sqrt(hi)-np.sqrt(lo))/f)
            em.append(abs(np.sqrt(xs[int(np.argmax(ll(data)))])-f)/f)
        ci=bci(em); ws=f"{np.median(w):.2f}" if w else "--"
        print(f"{sigma:>5}{M:>4}{100*nb/T:>16.0f}%{100*ne/T:>6.0f}%{100*nu/T:>9.0f}%{ws:>10}{100*np.median(em):>12.1f}% [{100*ci[0]:.1f}, {100*ci[1]:.1f}]",flush=True)


==> lowcount_form.py <==
"""What does the bound give at the junction counts a real image supplies?
E5 found 1.8 full junctions per image, so the interesting range is M = 1..10,
not M = 50."""
import numpy as np
from scipy.stats import norm
from common import *
rng=np.random.default_rng(0); HALF=500.0; ell=150.0; f=866.0
def place(rng):
    c=rng.uniform(-HALF*0.95,HALF*0.95,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); return ray/ray[2]*z
def one(sigma):
    while True:
        o=observe_corner(place(rng),rand_frame(rng),f,sigma,rng)
        if o is None: continue
        c,Ls=o; co=coeffs(c,Ls); comps=admissible(co)
        if not comps: continue
        rho=np.hypot(c[0],c[1]); psi=[]
        for l in Ls:
            a,b=l[0],l[1]; d=np.array([b,-a])
            psi.append(np.arctan2(c[0]*d[1]-c[1]*d[0], d[0]*c[0]+d[1]*c[1]))
        sd=[]
        for i,j in ((0,1),(1,2),(2,0)):
            D=np.cos(psi[i]-psi[j])
            sd.append(sigma*rho**2*np.hypot(np.sin(2*psi[i]),np.sin(2*psi[j]))
                      /(np.sqrt(2)*ell*D*D) if sigma>0 else 1e-9)
        xth=np.array([(-E/A if abs(A)>1e-300 else np.nan) for A,E in co])
        return co, comps, xth, np.array(sd), np.array(psi), rho
xs=np.linspace((0.3*f)**2,(3*f)**2,3000)
def ll(data):
    out=np.zeros_like(xs)
    for co,_,xth,sd,_psi,_rho in data:
        v=np.array([[A*x+E for A,E in co] for x in xs])
        S=np.sign(np.prod(v,axis=1)); p=np.zeros_like(v)
        for k in range(3):
            if np.isfinite(xth[k]) and sd[k]>0:
                p[:,k]=norm.cdf(-np.abs(xs-xth[k])/sd[k])
        out+=np.log(np.clip((1-S*np.prod(1-2*p,axis=1))/2,1e-12,1))
    return out

def ll_form(data, sigma):
    """the same log-plausibility with the form-based scale of eq. (18): each form is linearized in the two angles"""
    tau2=2*sigma**2/ell**2; out=np.zeros_like(xs)
    for co,_,xth,sd,psi,rho in data:
        v=np.array([[A*x+E for A,E in co] for x in xs])
        S=np.sign(np.prod(v,axis=1)); p=np.zeros_like(v)
        for k,(i,j) in enumerate(((0,1),(1,2),(2,0))):
            di=-np.sin(psi[i]-psi[j])*xs+rho**2*np.cos(psi[i])*np.sin(psi[j])
            dj= np.sin(psi[i]-psi[j])*xs+rho**2*np.sin(psi[i])*np.cos(psi[j])
            sk=np.sqrt(tau2*(di**2+dj**2))+1e-300
            p[:,k]=norm.cdf(-np.abs(v[:,k])/sk)
        out+=np.log(np.clip((1-S*np.prod(1-2*p,axis=1))/2,1e-12,1))
    return out
import sys
sigma=float(sys.argv[1]); rngb=np.random.default_rng(99)
def bci(v):
    v=np.asarray(v); b=[np.median(rngb.choice(v,len(v))) for _ in range(1000)]; return np.percentile(b,[2.5,97.5])
print(f"sigma={sigma}: median error of the maximizer with the form-based scale, 200 trials, bootstrap 95% interval")
for M in (1,2,3,5,10,20,50):
    em=[]
    for _ in range(200):
        data=[one(sigma) for _ in range(M)]
        em.append(abs(np.sqrt(xs[int(np.argmax(ll_form(data,sigma)))])-f)/f)
    ci=bci(em); print(f"  M={M:>2}: {100*np.median(em):5.1f}%  ({100*ci[0]:.1f}-{100*ci[1]:.1f})",flush=True)


==> lowcount_merged.py <==
"""What does the bound give at the junction counts a real image supplies?
E5 found 1.8 full junctions per image, so the interesting range is M = 1..10,
not M = 50."""
import numpy as np
from scipy.stats import norm
from common import *
rng=np.random.default_rng(0); HALF=500.0; ell=150.0; f=866.0
def place(rng):
    c=rng.uniform(-HALF*0.95,HALF*0.95,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); return ray/ray[2]*z
def one(sigma):
    while True:
        o=observe_corner(place(rng),rand_frame(rng),f,sigma,rng)
        if o is None: continue
        c,Ls=o; co=coeffs(c,Ls); comps=admissible(co)
        if not comps: continue
        rho=np.hypot(c[0],c[1]); psi=[]
        for l in Ls:
            a,b=l[0],l[1]; d=np.array([b,-a])
            psi.append(np.arctan2(c[0]*d[1]-c[1]*d[0], d[0]*c[0]+d[1]*c[1]))
        sd=[]
        for i,j in ((0,1),(1,2),(2,0)):
            D=np.cos(psi[i]-psi[j])
            sd.append(sigma*rho**2*np.hypot(np.sin(2*psi[i]),np.sin(2*psi[j]))
                      /(np.sqrt(2)*ell*D*D) if sigma>0 else 1e-9)
        xth=np.array([(-E/A if abs(A)>1e-300 else np.nan) for A,E in co])
        return co, comps, xth, np.array(sd)
xs=np.linspace((0.3*f)**2,(3*f)**2,3000)
def ll(data):
    out=np.zeros_like(xs)
    for co,_,xth,sd in data:
        v=np.array([[A*x+E for A,E in co] for x in xs])
        S=np.sign(np.prod(v,axis=1)); p=np.zeros_like(v)
        for k in range(3):
            if np.isfinite(xth[k]) and sd[k]>0:
                p[:,k]=norm.cdf(-np.abs(xs-xth[k])/sd[k])
        out+=np.log(np.clip((1-S*np.prod(1-2*p,axis=1))/2,1e-12,1))
    return out
def consensus(ivs,k):
    ev=sorted([(a,1) for a,_ in ivs]+[(b,-1) for _,b in ivs])
    cnt=0; lo=None; hi=None
    for xv,d in ev:
        prev=cnt; cnt+=d
        if prev<k<=cnt and lo is None: lo=xv
        if prev>=k>cnt: hi=xv
    return (lo,hi) if lo is not None else None
# one run for the merged table: likelihood maximizer against consensus midpoint, 200 trials each
print(f"{'sigma':>5}{'M':>4}{'bounded above':>15}{'width|bounded':>15}{'maximizer err':>15}{'consensus-mid err':>19}")
for sigma in (0.5,2.0):
    for M in (1,2,3,5,10,20,50):
        w=[];ba=0;em=[];ec=[];T=200
        for _ in range(T):
            data=[one(sigma) for _ in range(M)]
            lo=max(d[1][0][0] for d in data); hi=min(d[1][-1][1] for d in data)
            if hi<1e13: ba+=1; w.append((np.sqrt(hi)-np.sqrt(lo))/f)
            em.append(abs(np.sqrt(xs[int(np.argmax(ll(data)))])-f)/f)
            ivs=[(d[1][0][0],min(d[1][-1][1],1e9)) for d in data]
            cc=consensus(ivs,max(1,int(np.ceil(0.9*len(ivs)))))
            if cc:
                mid=0.5*(cc[0]+min(cc[1],(3*f)**2)); ec.append(abs(np.sqrt(max(mid,1))-f)/f)
        ws=f"{np.median(w):.2f}" if w else "--"
        print(f"{sigma:>5}{M:>4}{100*ba/T:>14.0f}%{ws:>15}{100*np.median(em):>14.1f}%{100*np.median(ec):>18.1f}%",flush=True)


==> lp_calib.py <==
"""Self-calibration from junctions as an exact convex program, K-free.
Each junction's sign pattern P* is read from the junction alone (Theorem S1),
so its three constraints sigma_ij * (l_i^T w* l_j) > 0 are known without K.
For w* = diag(X, Y, 1) positive-definiteness is X, Y > 0: a linear program."""
import numpy as np
from scipy.optimize import linprog
from calib_core import predicted_pattern
rng=np.random.default_rng(2)
FX,FY=900.0,700.0
def frame():
    Q,R=np.linalg.qr(rng.standard_normal((3,3))); Q=Q@np.diag(np.sign(np.diag(R)))
    if np.linalg.det(Q)<0: Q[:,0]*=-1
    return Q
def junction(K):
    while True:
        D=frame(); P=np.array([rng.uniform(-3,3),rng.uniform(-3,3),rng.uniform(2,6)])
        c=K@P; c=c/c[2]
        if max(abs(c[:2]))>600: continue
        L=[]
        for i in range(3):
            q=K@(P+1e-6*D[:,i]); q=q/q[2]; d=(q-c)[:2]; d/=np.linalg.norm(d)
            a,b=d[1],-d[0]; L.append(np.array([a,b,-(a*c[0]+b*c[1])]))
        return L,c
if __name__ == "__main__":
    K=np.diag([FX,FY,1.0])
    def box(Js, margin=1e-9):
        """exact extent of {X,Y>0 : sigma*(aaX+bbY+ee) > 0 for all junctions}, via 4 LPs"""
        A=[];b=[]
        for L,c in Js:
            P=predicted_pattern(L,c)                       # K-free
            for (i,j),s in zip(((0,1),(1,2),(2,0)),P):
                # s*(aa X + bb Y + ee) >= margin  ->  -s*aa X - s*bb Y <= s*ee - margin
                A.append([-s*L[i][0]*L[j][0], -s*L[i][1]*L[j][1]]); b.append(s*L[i][2]*L[j][2]-margin)
        A=np.array(A); b=np.array(b); bd=[(1e-6,None),(1e-6,None)]
        ext=[]
        for k,sgn in ((0,1),(0,-1),(1,1),(1,-1)):
            cvec=np.zeros(2); cvec[k]=sgn
            r=linprog(cvec,A_ub=A,b_ub=b,bounds=bd,method="highs")
            ext.append(sgn*r.fun if r.status==0 else (np.inf if sgn<0 else np.nan))
        return ext   # [Xmin, Xmax, Ymin, Ymax]
    print(f"true camera f_x={FX}, f_y={FY};   sign patterns computed WITHOUT K")
    print(f"{'junctions':>10}{'f_x range':>24}{'f_y range':>24}{'true feasible':>15}")
    Js=[]
    for M in (1,4,15,60,250,1000):
        while len(Js)<M: Js.append(junction(K))
        Xmn,Xmx,Ymn,Ymx=box(Js)
        feas=all(np.sign(L[i]@np.diag([FX**2,FY**2,1])@L[j])==s
                 for L,c in Js for (i,j),s in zip(((0,1),(1,2),(2,0)),predicted_pattern(L,c)))
        fx=f"[{np.sqrt(Xmn):.1f}, {np.sqrt(Xmx):.1f}]" if np.isfinite(Xmx) else f"[{np.sqrt(Xmn):.1f}, inf)"
        fy=f"[{np.sqrt(Ymn):.1f}, {np.sqrt(Ymx):.1f}]" if np.isfinite(Ymx) else f"[{np.sqrt(Ymn):.1f}, inf)"
        print(f"{M:>10}{fx:>24}{fy:>24}{str(feas):>15}")


==> lp_oneframe.py <==
"""Prediction: one frame carries 3 constraints, so a model with <= 3 unknowns is
identifiable from ONE frame.  Aspect ratio (2 unknowns, w* = diag(X,Y,1)) is linear."""
import numpy as np
from scipy.optimize import linprog
from calib_core import predicted_pattern, rand_frame, junction
rng=np.random.default_rng(6)
FX,FY=900.0,700.0; K=np.diag([FX,FY,1.0])
def box(Js):
    A=[];b=[]
    for L,c in Js:
        for (i,j),s in zip(((0,1),(1,2),(2,0)),predicted_pattern(L,c)):
            A.append([-s*L[i][0]*L[j][0], -s*L[i][1]*L[j][1]]); b.append(s*L[i][2]*L[j][2]-1e-9)
    A=np.array(A); b=np.array(b); out=[]
    for k,sg in ((0,1),(0,-1),(1,1),(1,-1)):
        cv=np.zeros(2); cv[k]=sg
        r=linprog(cv,A_ub=A,b_ub=b,bounds=[(1e-6,None)]*2,method="highs")
        out.append(sg*r.fun if r.status==0 else np.inf)
    return out
for label,D in (("ONE frame",rand_frame(rng)),):
    print(f"{label}: aspect-ratio camera f_x={FX}, f_y={FY}")
    Js=[]
    for M in (30,200,1000,4000):
        while len(Js)<M: Js.append(junction(K,rng,D))
        Xmn,Xmx,Ymn,Ymx=box(Js)
        fmt=lambda a,b: f"[{np.sqrt(a):.1f}, {np.sqrt(b):.1f}]" if np.isfinite(b) else f"[{np.sqrt(a):.1f}, inf)"
        print(f"   {M:5d} junctions:  f_x {fmt(Xmn,Xmx):>20}   f_y {fmt(Ymn,Ymx):>20}")


==> mapest.py <==
"""A likelihood for f from many junctions, replacing the depth-k consensus.

For a candidate x = f^2, junction i has three linear forms.  By Prop. 4 the
probability that form j has the WRONG sign at x is p_j = Phi(-|x-x_ij|/sd_ij).
Admissibility is "an odd number of forms negative", so the observed verdict is
correct iff an even number of signs have flipped:

    P(even # flips) = (1 + prod_j (1 - 2 p_j)) / 2 ,

and with S = sign of the observed product,

    pi_i(x) = ( 1 - S * prod_j (1 - 2 p_j) ) / 2 .

The log-likelihood is sum_i log pi_i(x).  (The review's proposed
prod_i (1 - Phi(|f^2-x_ij|/sd)) is maximised where the margins are SMALLEST,
i.e. inverted, and ignores that admissibility is a parity condition.)
"""
import numpy as np
from scipy.stats import norm
from common import *
rng=np.random.default_rng(0); HALF=500.0; L=150.0; f_true=866.0

def place(rng):
    c=rng.uniform(-HALF*0.95,HALF*0.95,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f_true))@np.array([c[0],c[1],1.0]); return ray/ray[2]*z

def junction(sigma):
    while True:
        o=observe_corner(place(rng),rand_frame(rng),f_true,sigma,rng)
        if o is None: continue
        c,Ls=o; co=coeffs(c,Ls)
        rho=np.hypot(c[0],c[1])
        psi=[]
        for a,b,e in [np.array([l[0],l[1],-(l[0]*c[0]+l[1]*c[1])]) for l in Ls]:
            d=np.array([b,-a])
            psi.append(np.arctan2(c[0]*d[1]-c[1]*d[0], d[0]*c[0]+d[1]*c[1]))
        sd=[]
        for i,j in ((0,1),(1,2),(2,0)):
            D=np.cos(psi[i]-psi[j])
            sd.append(sigma*rho**2*np.hypot(np.sin(2*psi[i]),np.sin(2*psi[j]))
                      /(np.sqrt(2)*L*D*D))
        x=[(-E/A if abs(A)>1e-300 else np.nan) for A,E in co]
        return co, np.array(x), np.array(sd)

def loglik(xs, data):
    out=np.zeros_like(xs)
    for co,xth,sd in data:
        v=np.array([[A*x+E for A,E in co] for x in xs])     # (nx,3)
        S=np.sign(np.prod(v,axis=1))
        p=np.zeros_like(v)
        for k in range(3):
            if not np.isfinite(xth[k]) or sd[k]<=0: continue
            p[:,k]=norm.cdf(-np.abs(xs-xth[k])/sd[k])
        pi=(1-S*np.prod(1-2*p,axis=1))/2
        out+=np.log(np.clip(pi,1e-12,1))
    return out

def consensus(ivs,k):
    ev=sorted([(a,1) for a,_ in ivs]+[(b,-1) for _,b in ivs])
    cnt=0; lo=None; hi=None
    for xv,d in ev:
        prev=cnt; cnt+=d
        if prev<k<=cnt and lo is None: lo=xv
        if prev>=k>cnt: hi=xv
    return (lo,hi) if lo is not None else None

xs=np.linspace((0.3*f_true)**2,(3*f_true)**2,4000)
print(f"{'sigma':>6}{'m':>5}{'MAP err':>12}{'consensus-mid err':>20}{'cons. covers':>14}")
for sigma in (0.5,1.0,2.0):
    for m in (5,20,50):
        emap=[]; econ=[]; cov=0; T=60
        for _ in range(T):
            data=[junction(sigma) for _ in range(m)]
            ll=loglik(xs,data)
            emap.append(abs(np.sqrt(xs[int(np.argmax(ll))])-f_true)/f_true)
            ivs=[]
            for co,xth,sd in data:
                c=admissible(co)
                if c: ivs.append((c[0][0], min(c[-1][1],1e9)))
            kk=max(1,int(np.ceil(0.9*len(ivs))))
            cc=consensus(ivs,kk)
            if cc:
                mid=0.5*(cc[0]+min(cc[1],(3*f_true)**2))
                econ.append(abs(np.sqrt(max(mid,1))-f_true)/f_true)
                cov += (cc[0]<=f_true**2<=cc[1])
        print(f"{sigma:>6}{m:>5}{100*np.median(emap):>11.2f}%"
              f"{100*np.median(econ):>19.2f}%{100*cov/T:>13.0f}%")


==> noise_thm.py <==
"""A first-order (delta-method) distribution for the endpoints of F.

Observation: each edge i gives two endpoints, p_i0 near the junction and
p_i1 = p_i0 + L d_i, each perturbed by iid N(0, sigma^2 I).  Everything
downstream -- the fitted lines, the estimated junction, the thresholds
f_ij -- is a smooth function g of those 12 numbers, so

    sd(f_ij) ~= sigma * ||grad g||,

and the true f leaves F when the nearest threshold crosses it, giving

    P(f not in F) ~= sum_j Phi( -|f - f_ij| / sd(f_ij) ).
"""
import numpy as np
from scipy.stats import norm
from common import Kmat, coeffs, admissible, reproject
rng = np.random.default_rng(0)
HALF, L = 500.0, 150.0

def frame(rng):
    A=rng.standard_normal((3,3)); Q,R=np.linalg.qr(A); Q=Q@np.diag(np.sign(np.diag(R)))
    if np.linalg.det(Q)<0: Q[:,0]*=-1
    return Q

def endpoints(P,D,f):
    """the 6 noiseless image endpoints, as a flat 12-vector"""
    Km=Kmat(f); c=Km@P; c=c/c[2]; c=c[:2]
    out=[]
    for i in range(3):
        X,Y,Z=P; d=D[:,i]
        di=np.array([f*d[0]-c[0]*d[2], f*d[1]-c[1]*d[2]])/Z
        nd=np.linalg.norm(di)
        if nd<1e-12: return None
        di/=nd
        out += list(c); out += list(c+L*di)
    return np.asarray(out)

def thresholds(z):
    """endpoints (12) -> the positive thresholds of the three pair factors"""
    pts=z.reshape(3,2,2); Ls=[]
    for i in range(3):
        p1,p2=pts[i]; e=p2-p1; n=np.linalg.norm(e)
        if n<1e-9: return None
        e=e/n; a,b=e[1],-e[0]
        Ls.append(np.array([a,b,-(a*p1[0]+b*p1[1])]))
    A=np.array([l[:2] for l in Ls]); rhs=-np.array([l[2] for l in Ls])
    c,*_=np.linalg.lstsq(A,rhs,rcond=None)
    co=coeffs(c,Ls)                       # re-projects through c internally
    return np.array([(-E/Aa if abs(Aa)>1e-300 else np.nan) for Aa,E in co]), c, co

def grad_thresholds(z, h=1e-4):
    base=thresholds(z)
    if base is None: return None
    x0=base[0]; G=np.zeros((3,12))
    for k in range(12):
        zp=z.copy(); zp[k]+=h; a=thresholds(zp)
        zm=z.copy(); zm[k]-=h; b=thresholds(zm)
        if a is None or b is None: return None
        G[:,k]=(a[0]-b[0])/(2*h)
    return x0,G,base[2]

def grad_forms(z, xt, h=1e-4):
    """gradient of the three forms A_ij x + e_i e_j at x = xt: linearizes the event of (17) itself"""
    base=thresholds(z)
    if base is None: return None
    F0=np.array([A*xt+E for A,E in base[2]]); G=np.zeros((3,12))
    for k in range(12):
        zp=z.copy(); zp[k]+=h; a=thresholds(zp); zm=z.copy(); zm[k]-=h; b=thresholds(zm)
        if a is None or b is None: return None
        G[:,k]=(np.array([A*xt+E for A,E in a[2]])-np.array([A*xt+E for A,E in b[2]]))/(2*h)
    return F0,G
print(f"{'sigma':>6}{'eq.(18) as published':>22}{'linearized forms':>18}{'measured P(miss)':>19}{'n':>7}")
for sigma in (0.5,1.0,2.0):
    pred=[]; pred2=[]; meas=[]; n=0
    while n<600:
        f=866.0; D=frame(rng)
        P=np.array([rng.uniform(-2.5,2.5),rng.uniform(-2.5,2.5),rng.uniform(2,6)])
        z=endpoints(P,D,f)
        if z is None or np.max(np.abs(z))>HALF: continue
        g=grad_thresholds(z)
        if g is None: continue
        x0,G,co=g
        xt=f*f
        # probability that a threshold crosses the true x = f^2
        p=0.0
        for k in range(3):
            if not np.isfinite(x0[k]) or x0[k]<=0: continue
            sd=sigma*np.linalg.norm(G[k])
            if sd<=0: continue
            p+=norm.cdf(-abs(xt-x0[k])/sd)
        gf=grad_forms(z,xt)
        if gf is None: continue
        F0,GF=gf; p2=sum(norm.cdf(-abs(F0[k])/(sigma*np.linalg.norm(GF[k]))) for k in range(3) if np.linalg.norm(GF[k])>0)
        pred.append(min(p,1.0)); pred2.append(min(p2,1.0)); n+=1
        # Monte Carlo for the same corner
        miss=0; M=200
        for _ in range(M):
            zz=z+rng.normal(0,sigma,12)
            t=thresholds(zz)
            if t is None: miss+=1; continue
            comps=admissible(t[2])
            if not comps or not any(lo<=xt<=hi for lo,hi in comps): miss+=1
        meas.append(miss/M)
    print(f"{sigma:>6}{np.mean(pred):>22.4f}{np.mean(pred2):>18.4f}{np.mean(meas):>19.4f}{n:>7}")


==> occl_noise.py <==
"""Does Prop. 3's closed-form sd still predict coverage when the vertex is
extrapolated?  It conditions on the junction estimate, which was harmless with
the vertex visible (ratio 1.004) but the junction error grows with the gap."""
import numpy as np
from scipy.stats import norm
from common import Kmat, coeffs, admissible, rand_frame, project, edge_image_dir
rng=np.random.default_rng(8); f=866.0; HALF=500.0; ell=150.0; sigma=0.5
def place():
    c=rng.uniform(-HALF*0.9,HALF*0.9,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); return ray/ray[2]*z
def obs(P,D,gap,noise=True):
    c0=project(P,f); Ls=[]
    for i in range(3):
        d=edge_image_dir(P,D[:,i],f); d/=np.linalg.norm(d)
        p1=c0+gap*d+(rng.normal(0,sigma,2) if noise else 0)
        p2=c0+(gap+ell)*d+(rng.normal(0,sigma,2) if noise else 0)
        e=p2-p1; e/=np.linalg.norm(e); a,b=e[1],-e[0]
        if np.dot(c0-p1,np.array([b,-a]))>0: a,b=-a,-b
        Ls.append(np.array([a,b,-(a*p1[0]+b*p1[1])]))
    A=np.array([l[:2] for l in Ls]); r=-np.array([l[2] for l in Ls])
    c,*_=np.linalg.lstsq(A,r,rcond=None); return c,Ls
def sd_closed(c,Ls):
    rho=np.hypot(*c); psi=[]
    for a,b,e in Ls:
        d=np.array([b,-a]); psi.append(np.arctan2(c[0]*d[1]-c[1]*d[0],d@c))
    out=[]
    for i,j in ((0,1),(1,2),(2,0)):
        D=np.cos(psi[i]-psi[j])
        out.append(sigma*rho**2*np.hypot(np.sin(2*psi[i]),np.sin(2*psi[j]))/(np.sqrt(2)*ell*D*D))
    return np.array(out)
print(f"{'gap px':>7}{'predicted miss':>16}{'measured miss':>15}{'ratio':>8}")
for gap in (0,150,300):
    pred=[];meas=[]
    for _ in range(300):
        P=place(); D=rand_frame(rng)
        c,Ls=obs(P,D,gap,noise=False)
        co=coeffs(c,Ls); xt=f*f
        x=[(-E/A if abs(A)>1e-300 else np.nan) for A,E in co]
        sd=sd_closed(c,Ls)
        pred.append(min(1,sum(norm.cdf(-abs(xt-x[k])/sd[k]) for k in range(3)
                              if np.isfinite(x[k]) and x[k]>0 and sd[k]>0)))
        miss=0
        for _ in range(120):
            cc,LL=obs(P,D,gap); cm=admissible(coeffs(cc,LL))
            if not cm or not any(lo<=xt<=hi for lo,hi in cm): miss+=1
        meas.append(miss/120)
    p,m=np.mean(pred),np.mean(meas)
    print(f"{gap:>7}{100*p:>15.1f}%{100*m:>14.1f}%{m/p:>8.2f}")


==> occluded.py <==
"""G4: an OCCLUDED or off-image vertex.  The theory never needs the vertex
visible -- only that the three image lines are concurrent, which they are at
the projection of the vertex whether or not it is seen.  So the junction can be
recovered by intersecting three edge segments seen AWAY from the vertex.
Test: segments start a gap g px from the vertex; does the bound still hold,
and what does extrapolation cost?"""
import numpy as np
from common import Kmat, coeffs, admissible, rand_frame, project, edge_image_dir
rng=np.random.default_rng(3); f=866.0; HALF=500.0; L=150.0
def place(rng):
    c=rng.uniform(-HALF*0.9,HALF*0.9,2); z=rng.uniform(2,6)
    ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); return ray/ray[2]*z
def observe_gapped(P,D,sigma,gap):
    c0=project(P,f); Ls=[]
    for i in range(3):
        d=edge_image_dir(P,D[:,i],f); d/=np.linalg.norm(d)
        p1=c0+gap*d+rng.normal(0,sigma,2)        # segment starts gap px out
        p2=c0+(gap+L)*d+rng.normal(0,sigma,2)
        e=p2-p1; e/=np.linalg.norm(e); a,b=e[1],-e[0]
        # orient so the half-edge leaves the (unseen) vertex along (b,-a)
        if np.dot(c0-p1, np.array([b,-a]))>0: a,b=-a,-b
        Ls.append(np.array([a,b,-(a*p1[0]+b*p1[1])]))
    A=np.array([l[:2] for l in Ls]); rhs=-np.array([l[2] for l in Ls])
    c,*_=np.linalg.lstsq(A,rhs,rcond=None)
    return c,Ls,np.linalg.norm(c-c0)
print(f"{'gap (px)':>9}{'covers f':>11}{'median vertex error (px)':>27}{'median fmin/f':>15}")
for gap in (0,25,75,150,300):
    cov=0;n=0;err=[];fm=[]
    while n<1500:
        o=observe_gapped(place(rng),rand_frame(rng),0.5,gap)
        c,Ls,e=o
        comps=admissible(coeffs(c,Ls))
        if not comps: continue
        n+=1; err.append(e); fm.append(np.sqrt(comps[0][0])/f)
        cov+=any(lo<=f*f<=hi for lo,hi in comps)
    print(f"{gap:>9}{100*cov/n:>10.1f}%{np.median(err):>27.2f}{np.median(fm):>15.2f}")


==> pack_yud.py <==
"""
pack_yud.py -- extract from the York Urban Database just the arrays the E5
harness needs, into one small file you can upload.

    python3 pack_yud.py --root /path/to/YorkUrbanDB

writes yud_packed.npz, typically a few hundred kilobytes.  The database itself
is around 100 MB because every LinesAndVP.mat embeds a 480x640 image; the
harness never looks at the pixels, so they are dropped.

What is kept, per image: the line segment endpoints, the vanishing-point
label of each segment, and the ground-truth orthogonal vanishing-point frame.
Plus, once, the focal length and principal point.  Nothing else.

Then run the evaluation on the packed file, with or without the database:

    python3 yorkurban.py --packed yud_packed.npz
"""

import argparse
import glob
import os

import numpy as np

from yorkurban import (_find_labels, _find_lines, _find_vp,
                       _squeeze_candidates, load_camera)

try:
    from scipy.io import loadmat
except ImportError:
    raise SystemExit("this needs scipy (scipy.io.loadmat)")


def main():
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("--root", required=True, help="YorkUrbanDB directory")
    ap.add_argument("--out", default="yud_packed.npz")
    ap.add_argument("--focal", type=float, help="override the ground-truth f")
    ap.add_argument("--pp", type=float, nargs=2, help="override the principal point")
    ap.add_argument("--verbose", action="store_true")
    args = ap.parse_args()

    f_true, pp = load_camera(args.root, args.focal, args.pp, args.verbose)
    print(f"camera: f = {f_true:.4f} px, principal point = "
          f"({pp[0]:.4f}, {pp[1]:.4f})")

    out = {"__focal": np.array([f_true]), "__pp": np.asarray(pp, float)}
    kept = skipped = 0
    for d in sorted(glob.glob(os.path.join(args.root, "*"))):
        if not os.path.isdir(d):
            continue
        name = os.path.basename(d)
        cands = []
        for m in sorted(glob.glob(os.path.join(d, "*.mat"))):
            try:
                cands += [(k, v) for k, v in _squeeze_candidates(loadmat(m))]
            except Exception as exc:                    # noqa: BLE001
                if args.verbose:
                    print(f"  {name}: could not read {os.path.basename(m)}: {exc}")
        lk = _find_lines(cands)
        if lk is None:
            skipped += 1
            if args.verbose:
                print(f"  {name}: no endpoint array; keys "
                      f"{sorted({k for k, _ in cands})}")
            continue
        lines = lk[1]
        bk = _find_labels(cands, len(lines) // 2)
        if bk is None:
            skipped += 1
            if args.verbose:
                print(f"  {name}: no label vector")
            continue
        vk = _find_vp(cands)
        out[name + "/lines"] = lines.astype(np.float32)
        out[name + "/labels"] = bk[1].astype(np.int8)
        if vk is not None:
            out[name + "/vp"] = vk[1].astype(np.float32)
        kept += 1
        if args.verbose:
            print(f"  {name}: {len(lines)//2} segments, lines='{lk[0]}', "
                  f"labels='{bk[0]}', vp='{vk[0] if vk else None}'")

    if not kept:
        raise SystemExit("nothing extracted; rerun with --verbose and check "
                         "that --root points at the folder holding "
                         "cameraParameters.mat and the image subfolders")
    np.savez_compressed(args.out, **out)
    mb = os.path.getsize(args.out) / 1e6
    print(f"packed {kept} images ({skipped} skipped) into {args.out}, "
          f"{mb:.2f} MB")
    print("upload that one file.")


if __name__ == "__main__":
    main()


==> paired.py <==
import numpy as np
from yud_path import YUD
import yorkurban as Y
f_true, pp, images = Y.load_packed(YUD)

class Args:
    def __init__(s,r,ml,it=600): s.radius=r; s.min_len=ml; s.iters=it; s.no_sign=False; s.verbose=False; s.vertical_family=None

def run(args, seed=0):
    rng=np.random.default_rng(seed); recs=[]
    for name,lines,labels,vp in images:
        try: recs.append(Y.eval_image(name,lines,labels,vp,f_true,pp,rng,args))
        except Exception: pass
    return recs

for r,ml in ((10,15),(20,10),(25,10)):
    recs=run(Args(r,ml))
    nf=sum(x["n_full"] for x in recs)
    # paired: images where BOTH loops returned an estimate
    both=[x for x in recs if x["f_lines"] and x["f_junction"]]
    el=np.array([x["err_lines"] for x in both]); ej=np.array([x["err_junction"] for x in both])
    allv=[x for x in recs if x["f_vp3"]]
    ev=np.array([x["err_vp3"] for x in allv])
    bn=sum(x["bound_n"] for x in recs); bc=sum(x["bound_contains"] for x in recs)
    sp=sum(x["sign_pass"] for x in recs)
    mt=sum(x["mirror_pairs"] for x in recs); mo=sum(x["mirror_ok"] for x in recs)
    fr=np.array([x["frame_err_med"] for x in recs if np.isfinite(x.get("frame_err_med",np.nan))])
    print(f"\n=== radius {r}, min_len {ml}: {nf} full junctions, "
          f"{sum(1 for x in recs if x['n_full'])} images with >=1 ===")
    print(f" bound  coverage {100*bc/max(1,bn):.1f}%  sign test {100*sp/max(1,nf):.1f}%  "
          f"mirror {100*mo/max(1,mt):.1f}% of {mt} pairs")
    print(f" closed form vs GT frame: median {np.median(fr):.2f} deg over {len(fr)} images")
    print(f" PAIRED on {len(both)} images:  line-sampled median {100*np.median(el):.1f}%  "
          f"p75 {100*np.percentile(el,75):.1f}%   |  junction-sampled median "
          f"{100*np.median(ej):.1f}%  p75 {100*np.percentile(ej,75):.1f}%")
    print(f"   junction better on {int(np.sum(ej<el))}/{len(both)} images")
    print(f" 3VP (all {len(allv)} images): median {100*np.median(ev):.1f}%  "
          f"p75 {100*np.percentile(ev,75):.1f}%")


==> pp_offset.py <==
"""Online Resource S10, a misplaced principal point: coverage of the true focal length by the admissible
set F of one junction (Theorem 6) when the junction is measured relative to an assumed principal point that is
offset from the true one by 0 to 40 px in a random direction. Protocol of the article's Sect. 6.1: corners
uniform over orientations and over a 1000 x 1000 px image, 150 px edges whose endpoints carry Gaussian noise of
0.5 px (an angle error of standard deviation 0.5*sqrt(2)/150 rad), 1000 corners per field of view."""
import numpy as np
rng=np.random.default_rng(7)
P=((0,1),(1,2),(2,0))
def corner(f,W=1000):
    while True:
        q,_=np.linalg.qr(rng.standard_normal((3,3))); c=rng.uniform(-W/2,W/2,2); r=np.array([c[0]/f,c[1]/f,1.0]); th=[]
        ok=True
        for k in range(3):
            d=q[:,k]
            if rng.random()<0.5: d=-d
            p2=r+1e-3*d; u=f*p2[:2]/p2[2]-c
            if np.linalg.norm(u)<1e-12: ok=False; break
            th.append(np.arctan2(u[1],u[0]))
        if ok: return c,np.array(th)
def admits(c,th,x):
    a=-np.sin(th); b=np.cos(th); e=-(a*c[0]+b*c[1])
    return np.prod([(a[i]*a[j]+b[i]*b[j])*x+e[i]*e[j] for i,j in P])<0
OFFSETS=(0,5,10,20,40)
if __name__=="__main__":
    for fov in (40,60,90):
        f=500/np.tan(np.radians(fov/2)); row=[]
        for dpp in OFFSETS:
            hit=0; N=1000
            for _ in range(N):
                c,th=corner(f); thn=th+rng.normal(0,0.5*np.sqrt(2)/150,3)
                ang=rng.uniform(0,2*np.pi); off=dpp*np.array([np.cos(ang),np.sin(ang)])
                hit+=admits(c-off,thn,f*f)
            row.append(round(100*hit/N))
        print(f"{fov} deg (f = {f:.0f} px): coverage at offsets {OFFSETS} px = {row} %")


==> prove_cell.py <==
"""Claim: for three concurrent lines, the admissible set of omega* is ONE cell
of the arrangement, intersected with the PD cone -- hence convex.

Reduction: l_i . c = 0, so all three l_i lie in the 2-D subspace V = c^perp.
The forms l_i^T w* l_j depend on w* only through Q = E^T w* E (E a basis of V),
a 2x2 PD form.  Write u_i for the coordinates of l_i in that basis.

Step 1. Pick A with Q = A^T A.  Then <u_i,u_j>_Q = (A u_i).(A u_j), a Euclidean
dot product.  For three lines through the origin, sort their directions in
[0,pi): theta1<theta2<theta3, gaps a=t2-t1, b=t3-t2, c=pi-(t3-t1), a+b+c=pi.
   prod cos(theta_i - theta_j) = cos a cos b cos(a+b) = -cos a cos b cos c,
so  product < 0  <=>  cos a cos b cos c > 0  <=>  ALL THREE GAPS < 90 deg.

Step 2. The six oriented rays +-A u_i keep their cyclic order under any A with
det > 0.  In an all-acute configuration the gaps between consecutive rays are
a,b,c,a,b,c, so the sign of <u_i,u_j> is fixed by how many steps separate the
rays u_i and u_j in that order: + for 1 or 5 steps, - for 2, 3 or 4.
The step counts do not depend on Q.  So on the WHOLE admissible set every form
has a fixed sign: one sign pattern, hence one cell.  Convex.
"""
import numpy as np
rng=np.random.default_rng(0)

def basis_of_V(c):
    """orthonormal basis of the plane perpendicular to the homogeneous point c"""
    c=c/np.linalg.norm(c); a=np.array([1.,0,0]) if abs(c[0])<0.9 else np.array([0,1.,0])
    e1=np.cross(c,a); e1/=np.linalg.norm(e1); e2=np.cross(c,e1)
    return np.column_stack([e1,e2])

def predicted_pattern(L,c):
    """the sign pattern on the admissible set, from the junction ALONE (no K):
    sort the six rays +-u_i by angle, read step counts."""
    E=basis_of_V(c); U=[E.T@l for l in L]
    rays=[]
    for i,u in enumerate(U):
        for sgn in (1,-1):
            v=sgn*u; rays.append((np.arctan2(v[1],v[0])%(2*np.pi), i, sgn))
    rays.sort()
    pos={(i,s):k for k,(_,i,s) in enumerate(rays)}
    pat=[]
    for i,j in ((0,1),(1,2),(2,0)):
        steps=(pos[(j,1)]-pos[(i,1)])%6
        pat.append(1 if steps in (1,5) else -1)
    return tuple(pat)

def step1_check(n=20000):
    bad=0
    for _ in range(n):
        th=np.sort(rng.uniform(0,np.pi,3))
        a,b,c=th[1]-th[0],th[2]-th[1],np.pi-(th[2]-th[0])
        prod=np.cos(th[0]-th[1])*np.cos(th[1]-th[2])*np.cos(th[2]-th[0])
        if (prod<0)!=(a<np.pi/2 and b<np.pi/2 and c<np.pi/2): bad+=1
    return bad
print("Step 1: product<0 <=> all three gaps acute, violations:", step1_check())

def frame(rng):
    Q,R=np.linalg.qr(rng.standard_normal((3,3))); Q=Q@np.diag(np.sign(np.diag(R)))
    if np.linalg.det(Q)<0: Q[:,0]*=-1
    return Q
def junction(K,rng):
    D=frame(rng); P=np.array([rng.uniform(-2,2),rng.uniform(-2,2),rng.uniform(2,6)])
    c=K@P; c=c/c[2]; L=[]
    for i in range(3):
        q=K@(P+1e-6*D[:,i]); q=q/q[2]; d=(q-c)[:2]; d/=np.linalg.norm(d)
        a,b=d[1],-d[0]; L.append(np.array([a,b,-(a*c[0]+b*c[1])]))
    return L,c
def rand_K(rng,Kt,s):
    return np.array([[Kt[0,0]*np.exp(rng.normal(0,s)), Kt[0,1]+rng.normal(0,s*200), Kt[0,2]+rng.normal(0,s*300)],
                     [0, Kt[1,1]*np.exp(rng.normal(0,s)), Kt[1,2]+rng.normal(0,s*300)],[0,0,1.0]])
forms=lambda L,W: np.array([L[i]@W@L[j] for i,j in ((0,1),(1,2),(2,0))])

Kt=np.array([[900.,12,40],[0,700.,-30],[0,0,1]])
mism_true=mism_any=n=samples=0; outside=0
for _ in range(1500):
    L,c=junction(Kt,rng); n+=1
    P=predicted_pattern(L,c)
    if tuple(np.sign(forms(L,Kt@Kt.T)).astype(int))!=P: mism_true+=1
    for _ in range(1500):
        K=rand_K(rng,Kt,0.9); W=K@K.T; F=forms(L,W)
        adm = np.prod(F)<0
        inP = tuple(np.sign(F).astype(int))==P
        samples+=1
        if adm and not inP: mism_any+=1          # admissible but in another cell
        if inP and not adm: outside+=1           # in the cell but not admissible
print(f"\nStep 2, {n} junctions, {samples} sampled cameras (all 5 entries of K):")
print(f"  predicted pattern != pattern at the TRUE camera     : {mism_true}")
print(f"  admissible camera lying in a DIFFERENT cell         : {mism_any}")
print(f"  camera in the predicted cell but NOT admissible     : {outside}")
print("  => admissible set == predicted cell  intersected with the PD cone")

# Corollary: PGL(2) is 3-transitive on lines through the origin, so ANY three
# distinct concurrent lines are the image of a right-angle corner under SOME
# camera.  Test on RANDOM concurrent triples (not images of real corners).
def find_Q(U,rng,tries=4000):
    for _ in range(tries):
        A=rng.standard_normal((2,2))
        if np.linalg.det(A)<=0: continue
        V=[A@u for u in U]
        p=np.prod([V[i]@V[j] for i,j in ((0,1),(1,2),(2,0))])
        if p<0: return True
    return False
ok=n=0
for _ in range(3000):
    c=np.array([rng.uniform(-400,400),rng.uniform(-400,400),1.0])
    E=basis_of_V(c)
    U=[E.T@np.array([np.cos(t),np.sin(t),-(np.cos(t)*c[0]+np.sin(t)*c[1])])
       for t in rng.uniform(0,np.pi,3)]
    n+=1; ok+=find_Q(U,rng)
print(f"\nCorollary: random concurrent triples admissible under SOME camera: {ok}/{n}")

def explicit_A(U):
    """send the three lines to directions 0, 60, 120 deg explicitly:
    v3 = alpha v1 + beta v2;  A v1 = s1 e0,  A v2 = e60,  and since
    e120 = e60 - e0 we need s1 = -beta/alpha."""
    v1,v2,v3=U
    M=np.column_stack([v1,v2]); alpha,beta=np.linalg.solve(M,v3)
    e0=np.array([1.,0]); e60=np.array([.5,np.sqrt(3)/2])
    s1=-beta/alpha
    A=np.column_stack([s1*e0,e60])@np.linalg.inv(M)
    return A
ok=n=0
for _ in range(3000):
    c=np.array([rng.uniform(-400,400),rng.uniform(-400,400),1.0]); E=basis_of_V(c)
    U=[E.T@np.array([np.cos(t),np.sin(t),-(np.cos(t)*c[0]+np.sin(t)*c[1])])
       for t in rng.uniform(0,np.pi,3)]
    A=explicit_A(U); V=[A@u for u in U]; n+=1
    ok+= np.prod([V[i]@V[j] for i,j in ((0,1),(1,2),(2,0))])<0
print(f"Corollary, EXPLICIT construction: admissible under some camera: {ok}/{n}")

# (i) every PD Q on V comes from a real camera: extend Q to a PD w* on R^3,
#     rescale so w*_33 = 1, and recover an upper-triangular K with K K^T = w*.
def K_from_wstar(W):
    """upper-triangular K with K K^T = W, via Cholesky of the reversed matrix"""
    P=np.eye(3)[::-1]; Lc=np.linalg.cholesky(P@W@P); return P@Lc@P
bad=0
for _ in range(2000):
    c=np.array([rng.uniform(-400,400),rng.uniform(-400,400),1.0]); E=basis_of_V(c)
    A=rng.standard_normal((2,2)); Q=A.T@A+0.1*np.eye(2)
    ch=c/np.linalg.norm(c)
    W=E@Q@E.T+rng.uniform(0.5,3)*np.outer(ch,ch); W/=W[2,2]
    K=K_from_wstar(W)
    if not (np.allclose(K@K.T,W) and np.allclose(np.tril(K,-1),0) and abs(K[2,2]-1)<1e-9
            and np.allclose(E.T@W@E/ (E.T@W@E)[0,0], Q/Q[0,0])):
        bad+=1
print(f"(i) every PD Q realised by an upper-triangular camera K: failures {bad}/2000")

# (ii) the signs from the step-count rule always multiply to -1 (odd # negative)
bad=0
for _ in range(3000):
    c=np.array([rng.uniform(-400,400),rng.uniform(-400,400),1.0])
    L=[np.array([np.cos(t),np.sin(t),-(np.cos(t)*c[0]+np.sin(t)*c[1])]) for t in rng.uniform(0,np.pi,3)]
    if np.prod(predicted_pattern(L,c))!=-1: bad+=1
print(f"(ii) step-count pattern always has an odd number of negatives: failures {bad}/3000")


==> random_triples.py <==
"""Two small checks quoted in Sec. 4.
(1) Among random concurrent line triples, how many admit NO focal length
    (F empty, for a camera K = diag(f, f, 1))?
(2) For corners whose three edges all approach or all recede (uniform sign),
    does the restricted set F^c ever differ from F?"""
import numpy as np
from common import coeffs, admissible, rand_frame, observe_corner
rng = np.random.default_rng(0)
n = empty = 0
for _ in range(20000):
    c = rng.uniform(-480, 480, 2)
    L = []
    for _k in range(3):
        th = rng.uniform(0, np.pi); a, b = np.cos(th), np.sin(th)
        L.append(np.array([a, b, -(a * c[0] + b * c[1])]))
    n += 1; empty += not admissible(coeffs(c, L))
print(f"(1) random concurrent triples with F empty: {empty}/{n} = {100*empty/n:.1f}%")

# (2) uniform-sign corners: the three forms are all negative at the true focal length
from common import Kmat
n = same = 0
while n < 6000:
    f = rng.uniform(400, 1500); D = rand_frame(rng)
    c = rng.uniform(-480, 480, 2)
    P = np.linalg.inv(Kmat(f)) @ np.array([c[0], c[1], 1.0]) * rng.uniform(2, 6)
    o = observe_corner(P, D, f, 0.0, rng)
    if o is None: continue
    co = coeffs(*o)
    if not all(A * f * f + E < 0 for A, E in co): continue          # not a uniform-sign corner
    comps = admissible(co)
    lo, hi = comps[0][0], comps[-1][1]
    xs = np.exp(np.linspace(np.log(lo * 1.0001), np.log(min(hi, 1e4 * lo) * 0.9999), 60))
    n += 1; same += all(all(A * x + E < 0 for A, E in co) for x in xs)
print(f"(2) uniform-sign corners for which F^c = F: {same}/{n}")


==> rate.py <==
"""Rate of identifiability.  Prediction: width(cap F) = Theta(1/M) when some
axis's edge-on plane crosses the image transversally."""
import numpy as np
from common import Kmat, coeffs, admissible, rand_frame, observe_corner
def run(fov, D, N, rng, half=480):
    f=500.0/np.tan(np.radians(fov)/2); lo=0.0; hi=np.inf; out={}
    checks=set(int(round(x)) for x in np.geomspace(20,N,14)); n=0
    while n<N:
        c=rng.uniform(-half,half,2); z=rng.uniform(2,6)
        ray=np.linalg.inv(Kmat(f))@np.array([c[0],c[1],1.0]); P=ray/ray[2]*z
        o=observe_corner(P,D,f,0.0,rng)
        if o is None: continue
        cm=admissible(coeffs(*o))
        if not cm: continue
        n+=1; lo=max(lo,cm[0][0]); hi=min(hi,cm[-1][1])
        if n in checks: out[n]=(np.sqrt(hi)-np.sqrt(lo))/f if np.isfinite(hi) else np.nan
    return out
rng=np.random.default_rng(0)
R=24; N=20000; fov=70
allw={}
for r in range(R):
    D=rand_frame(rng)
    for M,w in run(fov,D,N,rng).items(): allw.setdefault(M,[]).append(w)
Ms=np.array(sorted(allw)); med=np.array([np.nanmedian(allw[M]) for M in Ms])
ok=np.isfinite(med)&(Ms>=200)
slope,icpt=np.polyfit(np.log(Ms[ok]),np.log(med[ok]),1)
print(f"FOV {fov} deg, {R} random frames, noiseless; median width of cap F over frames")
for M,w in zip(Ms,med): print(f"   M={M:6d}  width/f = {w:.3e}")
print(f"\nlog-log slope (M >= 200): {slope:.3f}    prediction: -1")


==> referee3_checks.py <==
"""Checks of the claims in the third referee report."""
import numpy as np, itertools
from math import erf, sqrt, comb
Phi=lambda z: 0.5*(1+erf(z/sqrt(2)))
rng=np.random.default_rng(5)
# ---- #6: eq (18) linearizes the threshold, not the sign of the form
rho,f,sig,ell=300.0,866.0,0.5,150.0
s2=2*sig**2/ell**2
print("#6  eq.(18) near a raw right angle: pair (i,j) with psi_i - psi_j close to 90 deg")
for d in (2.0,0.5,0.1):
    pi_,pj=np.radians(40.0),np.radians(40.0-90.0+d)
    A=np.cos(pi_-pj); ee=rho**2*np.sin(pi_)*np.sin(pj); x=-ee/A
    sdx=rho**2*np.sqrt(np.sin(2*pi_)**2+np.sin(2*pj)**2)/(np.sqrt(2)*ell/sig*A**2)
    p18=Phi(-abs(f*f-x)/sdx)
    form=A*f*f+ee; dfi=-np.sin(pi_-pj)*f*f+rho**2*np.cos(pi_)*np.sin(pj); dfj=np.sin(pi_-pj)*f*f+rho**2*np.sin(pi_)*np.cos(pj)
    pnew=Phi(-abs(form)/np.sqrt(s2*(dfi**2+dfj**2)))
    n=400000; ei=rng.normal(0,np.sqrt(s2),n); ej=rng.normal(0,np.sqrt(s2),n)
    fm=np.cos(pi_+ei-pj-ej)*f*f+rho**2*np.sin(pi_+ei)*np.sin(pj+ej)
    print(f"    90-{d:>4} deg: Monte Carlo {np.mean(np.sign(fm)!=np.sign(form)):.2e}   eq.(18) {p18:.3f}   linearized form {pnew:.2e}")
# ---- #7: at a root of (28) the candidate camera admits the corner that defined it
print("#7  the corner's own sign test at the roots of (28): by construction, v1, v2, v3 are omega-orthogonal at a root;")
print("    K^-1 v_i lies in interpretation plane i, so the triad is admissible and the test passes (algebraic, no numerics needed)")
# ---- #9: one matched axis, double flip, rays 90 deg apart and the axis in their plane
def H(r): r=r/np.linalg.norm(r); return np.eye(3)-2*np.outer(r,r)
Q,_r=np.linalg.qr(rng.standard_normal((3,3))); dk=Q[:,0]
r1=Q[:,1]+0.3*dk; r1/=np.linalg.norm(r1)            # dk lies in span(r1,r2)
r2=np.cross(np.cross(r1,dk),r1); r2=r2/np.linalg.norm(r2)   # r2 perpendicular to r1, in the plane of r1 and dk
v=H(r2)@H(r1)@dk
print(f"#9  one matched axis in the plane of two rays 90 deg apart: angle(r1,r2)={np.degrees(np.arccos(r1@r2)):.1f} deg, "
      f"|H2 H1 d x d| = {np.linalg.norm(np.cross(v,dk)):.1e}  (0 = double flip consistent on that axis)")
# ---- #10: tail of gamma near an interior vanishing point: y Pr(gamma>y) against log y
from common import Kmat
f=500.0; K=Kmat(f); Ki=np.linalg.inv(K)
th=np.radians(25); R=np.array([[1,0,0],[0,np.cos(th),-np.sin(th)],[0,np.sin(th),np.cos(th)]])@np.array([[np.cos(.4),0,np.sin(.4)],[0,1,0],[-np.sin(.4),0,np.cos(.4)]])
V=K@R; vp=[V[:2,a]/V[2,a] for a in range(3)]
inside=[bool(np.all(np.abs(p)<480)) for p in vp]; z=R[2,:]
n=4_000_000; C=np.column_stack([rng.uniform(-480,480,n),rng.uniform(-480,480,n),np.ones(n)])
Z=(R.T@Ki@C.T).T; W=z[None,:]/Z
gam=np.max(np.stack([(z[a]-Z[:,a]*W[:,p])*(z[a]-Z[:,a]*W[:,q]) for a,p,q in ((0,1,2),(1,2,0),(2,0,1))],1),1)
print(f"#10 vanishing points inside the image: {inside}; tilts z = {np.round(z,3)}")
for y in (1e2,1e3,1e4,1e5): print(f"    y={y:>8.0f}: y*Pr(gamma>y) = {y*np.mean(gam>y):.3f}   (log y = {np.log(y):.1f})")
# ---- #22: pre-fixed rules on the 181 real junctions
lo=np.array([0.38*0]); 
# ---- #26, #57
def wilson(k,n,z=1.959964):
    p=k/n; d=1+z*z/n; c=p+z*z/(2*n); h=z*np.sqrt(p*(1-p)/n+z*z/(4*n*n)); return (c-h)/d,(c+h)/d
print("#26 Wilson 95%% interval for 179/181: %.3f - %.3f"%wilson(179,181))
p=sum(comb(59,k) for k in range(41,60))/2**59
print(f"#57 sign test, line sampling better on 41 of 59 images: one-sided p = {p:.4f}, two-sided p = {2*p:.4f}")


==> referee3_experiments.py <==
"""Experiments for the third referee report: Table 2 statistics over all trials (#24) and robustness
ablations of the single-junction bound (#23)."""
import numpy as np, math
from common import observe_corner, admissible, coeffs, rand_frame
from experiments import place
rng=np.random.default_rng(77); f=866.0
def one(sigma,frame=None,seglen=150.0,off=(0.0,0.0)):
    while True:
        D=rand_frame(rng) if frame is None else frame()
        o=observe_corner(place(f,rng),D,f,sigma,rng,seglen=seglen)
        if o is None: continue
        c,L=o
        if off!=(0.0,0.0):     # principal point assumed off by `off` pixels
            c=np.array([c[0]-off[0],c[1]-off[1]]); L=[(l[0],l[1],l[2]+l[0]*off[0]+l[1]*off[1]) for l in L]
        comps=admissible(coeffs(c,L))
        if not comps: return None
        lo,hi=comps[0][0],comps[-1][1]
        return np.sqrt(lo)/f, (np.sqrt(hi)/f if hi<1e13 else np.inf)
def depth_set(iv,k):
    """the set covered by at least k intervals, as a list of intervals (not its hull)"""
    ev=sorted([(a,1) for a,_ in iv]+[(b,-1) for _,b in iv]); cnt=0; out=[]; start=None
    for x,d in ev:
        prev=cnt; cnt+=d
        if prev<k<=cnt: start=x
        if prev>=k>cnt and start is not None: out.append((start,x)); start=None
    if start is not None: out.append((start,np.inf))
    return out
print("=== Table 2 over all trials (60 deg, 400 trials; kappa = ceil(0.9 M); depth set, not its hull)")
print(f"{'sig':>4}{'M':>4}{'cov(int)':>9}{'cov(depth)':>11}{'cov(hull)':>10}{'binom.pred':>11}{'med lo/f':>9}{'%bnd':>6}{'med hi/f':>9}")
for sigma in (0.5,1.0):
    single=[]; 
    for _ in range(3000):
        b=one(sigma)
        if b: single.append(b[0]<=1.0<=b[1])
    p=1-np.mean(single)
    for M in (2,5,10,25,50):
        k=max(1,math.ceil(0.9*M)); ci=cd=ch=0; los=[]; his=[]; bnd=0
        for _ in range(400):
            iv=[]
            while len(iv)<M:
                b=one(sigma)
                if b: iv.append(b)
            lo=max(a for a,_ in iv); hi=min(b for _,b in iv); ci+=lo<=1.0<=hi
            ds=depth_set(iv,k)
            if ds:
                cd+=any(a<=1.0<=b for a,b in ds); ch+=ds[0][0]<=1.0<=ds[-1][1]
                los.append(ds[0][0]); his.append(ds[-1][1]); bnd+=np.isfinite(ds[-1][1])
        pred=sum(math.comb(M,j)*p**j*(1-p)**(M-j) for j in range(0,M-k+1))
        mh=np.median(his) if his else np.nan
        print(f"{sigma:>4}{M:>4}{100*ci/400:>8.0f}%{100*cd/400:>10.0f}%{100*ch/400:>9.0f}%{100*pred:>10.0f}%{np.median(los):>9.2f}{100*bnd/400:>5.0f}%{(f'{mh:.2f}' if np.isfinite(mh) else 'inf'):>9}",flush=True)
print(f"   per-junction miss rate used for the prediction: sigma=0.5 and 1 from 3000 single junctions each")
# ---- #23 ablations of the single-junction bound, 60 deg, sigma = 0.5 px
def stats(**kw):
    cov=[];bnd=[];fm=[]
    for _ in range(2000):
        b=one(0.5,**kw)
        if b is None: continue
        cov.append(b[0]<=1<=b[1]); bnd.append(np.isfinite(b[1])); fm.append(b[0])
    return 100*np.mean(cov),100*np.mean(bnd),np.median(fm)
print("\n=== single-junction bound, 60 deg, sigma = 0.5 px: coverage, share bounded above, median f_min/f")
print("orientations uniform:                     cov %.1f%%  bounded above %.1f%%  f_min/f %.2f"%stats())
york_tilts=np.array([1.4,3.2,6.1,0.6,2.1,4.5,8.6,1.0,2.6,5.2])     # York Urban quartiles and spread (median 3.2 deg)
def york_frame():
    t=np.radians(rng.choice(york_tilts)*rng.choice([-1,1])); y=rng.uniform(0,2*np.pi); r=np.radians(rng.normal(0,2))
    Rz=np.array([[np.cos(r),-np.sin(r),0],[np.sin(r),np.cos(r),0],[0,0,1]])
    Rx=np.array([[1,0,0],[0,np.cos(t),-np.sin(t)],[0,np.sin(t),np.cos(t)]])
    Ry=np.array([[np.cos(y),0,np.sin(y)],[0,1,0],[-np.sin(y),0,np.cos(y)]])
    return Rz@Rx@Ry
print("vertical tilted as in York Urban:          cov %.1f%%  bounded above %.1f%%  f_min/f %.2f"%stats(frame=york_frame))
for L in (20,40,80,150): print(f"edge length {L:>3} px:                       "+"cov %.1f%%  bounded above %.1f%%  f_min/f %.2f"%stats(seglen=float(L)))
for o in (5,10,20,40): print(f"principal point off by {o:>2} px:              "+"cov %.1f%%  bounded above %.1f%%  f_min/f %.2f"%stats(off=(o/np.sqrt(2),o/np.sqrt(2))))


==> review7_checks.py <==
"""Consensus sets: how often disconnected; mirror resolution: Wilson intervals; parity of sign flips: independent
approximation against correlated forms."""
import numpy as np, math
from scipy.stats import norm
import referee3_experiments as R
rng=np.random.default_rng(4)
# ---- (1) how often the depth-kappa set is disconnected
print("(1) depth-kappa consensus, kappa = ceil(0.9M): share of trials with a disconnected set (200 trials each)")
for sigma in (0.5,1.0):
    row=[]
    for M in (2,5,10,25,50):
        k=max(1,math.ceil(0.9*M)); dis=0; n=0
        for _ in range(200):
            iv=[]
            while len(iv)<M:
                b=R.one(sigma)
                if b: iv.append(b)
            ds=R.depth_set(iv,k)
            if ds: n+=1; dis+= len(ds)>1
        row.append(f"M={M}: {100*dis/max(n,1):.1f}%")
    print(f"   sigma={sigma}: "+", ".join(row))
# ---- (4) Wilson intervals for mirror resolution
def wilson(k,n,z=1.959964):
    p=k/n; d=1+z*z/n; c=p+z*z/(2*n); h=z*np.sqrt(p*(1-p)/n+z*z/(4*n*n)); return 100*(c-h)/d,100*(c+h)/d
for lab,k,n in (("overall",5970,6000),("<5 deg",141,150),("5-15 deg",850,859),("15-45 deg",3971,3987),(">45 deg",1004,1004),("York Urban",383,387)):
    lo,hi=wilson(k,n); print(f"(4) mirror {lab:>10}: {100*k/n:5.1f}%  Wilson 95% [{lo:.1f}, {hi:.1f}]  (n={n})")
# ---- (6) parity of sign flips: independent approximation against the correlated forms
tau=np.sqrt(2)*1.0/150.0                                  # sigma = 1 px, 150 px edges
f=866.0; diffs=[]; big=0; N=600
for _ in range(N):
    rho=rng.uniform(50,480); psi=rng.uniform(-np.pi,np.pi,3); x=f*f*rng.uniform(0.6,1.6)
    pairs=((0,1),(1,2),(2,0))
    F=np.array([np.cos(psi[i]-psi[j])*x+rho**2*np.sin(psi[i])*np.sin(psi[j]) for i,j in pairs])
    G=np.zeros((3,3))                                      # gradient of each form in (psi_1,psi_2,psi_3)
    for k,(i,j) in enumerate(pairs):
        G[k,i]=-np.sin(psi[i]-psi[j])*x+rho**2*np.cos(psi[i])*np.sin(psi[j])
        G[k,j]= np.sin(psi[i]-psi[j])*x+rho**2*np.sin(psi[i])*np.cos(psi[j])
    s=tau*np.linalg.norm(G,axis=1); p=norm.cdf(-np.abs(F)/np.maximum(s,1e-300))
    p_ind=(1-np.prod(1-2*p))/2                             # independent flips
    xi=rng.normal(0,tau,(200000,3)); P=psi[None,:]+xi      # the exact model: perturb the three angles jointly
    Fm=np.stack([np.cos(P[:,i]-P[:,j])*x+rho**2*np.sin(P[:,i])*np.sin(P[:,j]) for i,j in pairs],1)
    flips=(np.sign(Fm)!=np.sign(F)[None,:]).sum(1); p_mc=np.mean(flips%2==1)
    diffs.append(abs(p_ind-p_mc)); big+= abs(p_ind-p_mc)>0.01
d=np.array(diffs)
print(f"(6) parity of sign flips, sigma = 1 px, {N} random junctions: |independent - exact| median {d.mean()*0+np.median(d):.1e}, 99th pct {np.percentile(d,99):.1e}, max {d.max():.1e}; above 0.01 in {big}")


==> robust_calib.py <==
"""Noise-tolerant convex calibration from right-angle junctions.

Every junction contributes three constraints  s_k * (l_i^T w* l_j) >= 0  whose
signs s_k are read from the junction alone (the convexity theorem).  Under noise
they cannot all hold, so each gets a slack and the program minimises the total
violation.  Violations are measured as cosines between interpretation planes,
(l_i^T w* l_j) / sqrt((l_i^T w* l_i)(l_j^T w* l_j)), so they are scale-free; the
denominators are frozen at the current estimate and refreshed (a few LPs).

Models:  'f'      w* = diag(x, x, 1)            1 parameter
         'aspect' w* = diag(X, Y, 1)            2 parameters
         'full'   w* = K K^T, w*_33 = 1         5 parameters (PSD by cutting planes)
Coordinates are divided by S0 so the entries of w* are O(1).
"""
import numpy as np
from scipy.optimize import linprog
from calib_core import predicted_pattern, IDX, row as row_full, W_of
S0=400.0
PAIRS=((0,1),(1,2),(2,0))
def normalise(Js):
    """pixel junctions -> normalised: lines (a,b,e/S0), vertex (u/S0, v/S0, 1)"""
    return [([np.array([l[0],l[1],l[2]/S0]) for l in L], np.array([c[0]/S0,c[1]/S0,1.0])) for L,c,*_ in Js]
def coef(model, li, lj):
    if model=='f':      return np.array([li[0]*lj[0]+li[1]*lj[1]]), li[2]*lj[2]
    if model=='aspect': return np.array([li[0]*lj[0], li[1]*lj[1]]), li[2]*lj[2]
    return row_full(li,lj)
def W_from(model, w):
    if model=='f': return np.diag([w[0],w[0],1.0])
    if model=='aspect': return np.diag([w[0],w[1],1.0])
    return W_of(w)
NPAR={'f':1,'aspect':2,'full':5}
def assemble(model, Jn):
    R=[];C=[];S=[];LL=[]
    for L,c in Jn:
        pat=predicted_pattern(L,c)
        for (i,j),s in zip(PAIRS,pat):
            co,cst=coef(model,L[i],L[j]); R.append(co); C.append(cst); S.append(s); LL.append((L[i],L[j]))
    return np.array(R),np.array(C),np.array(S,float),LL
def weights(LL, W):
    return np.array([1.0/np.sqrt(max(li@W@li,1e-12)*max(lj@W@lj,1e-12)) for li,lj in LL])
def violation(model, w, R, C, S, LL):
    W=W_from(model,w); n=weights(LL,W)
    return float(np.sum(np.maximum(0.0, -S*(R@w+C)*n)))
def _bounds(model):
    if model in ('f','aspect'): return [(1e-4,400.0)]*NPAR[model]
    return [(1e-4,400.0),(-50,50),(-20,20),(1e-4,400.0),(-20,20)]
def _lp(model, R, C, S, n, cw, cs, extra=None, cuts=()):
    """min cw.w + cs*sum(slack)  s.t.  S*(R w + C)*n + slack >= 0, slack >= 0, cuts, extra"""
    p=R.shape[1]; K=len(C)
    A=np.hstack([-(S*n)[:,None]*R, -np.eye(K)]); b=(S*n)*C
    A=[A]; b=[b]
    for co,cst in cuts: A.append(np.hstack([-co,np.zeros(K)])[None,:]); b.append(np.array([cst]))
    if extra is not None:                                 # sum(slack) <= extra
        A.append(np.hstack([np.zeros(p),np.ones(K)])[None,:]); b.append(np.array([extra]))
    r=linprog(np.hstack([cw,np.full(K,cs)]),A_ub=np.vstack(A),b_ub=np.concatenate(b),
              bounds=_bounds(model)+[(0,None)]*K,method="highs")
    return r
def _solve(model, R, C, S, n, cw, cs, extra=None):
    cuts=[]
    for _ in range(200):
        r=_lp(model,R,C,S,n,cw,cs,extra,cuts)
        if r.status!=0: return None
        w=r.x[:R.shape[1]]
        if model!='full': return w, r
        ev,evec=np.linalg.eigh(W_of(w))
        if ev[0]>=1e-7: return w, r
        co,cst=row_full(evec[:,0],evec[:,0]); cuts.append((co,cst-1e-6))   # v^T W v >= 1e-6
    return w, r
def fit(model, Js, reweights=4, tol=0.05, ranges=True):
    """returns dict: w (point estimate), W, total violation, per-parameter range of the
    near-optimal set {violation <= (1+tol)*min}"""
    Jn=normalise(Js); R,C,S,LL=assemble(model,Jn); p=R.shape[1]
    w=np.array({'f':[2.0],'aspect':[2.0,2.0],'full':[2.0,0,0,2.0,0]}[model])   # nominal start
    for _ in range(reweights):
        n=weights(LL,W_from(model,w))
        out=_solve(model,R,C,S,n,np.zeros(p),1.0)
        if out is None: break
        w=out[0]
    n=weights(LL,W_from(model,w))
    out=_solve(model,R,C,S,n,np.zeros(p),1.0); w0,r0=out; V=r0.fun
    res={'model':model,'V':V,'n':len(C)//3}
    lo=np.full(p,np.nan); hi=np.full(p,np.nan)
    if ranges:
        for k in range(p):
            for sg,store in ((1,lo),(-1,hi)):
                cw=np.zeros(p); cw[k]=sg
                o=_solve(model,R,C,S,n,cw,0.0,extra=V*(1+tol)+1e-9)
                if o is not None: store[k]=o[0][k]
        w=np.where(np.isfinite(lo)&np.isfinite(hi),0.5*(lo+hi),w0)
        # keep the centre only if it is itself near-optimal; else fall back to the LP vertex
        if violation(model,w,R,C,S,LL)>1.5*violation(model,w0,R,C,S,LL)+1e-9: w=w0
    else: w=w0
    res.update(w=w,lo=lo,hi=hi,W=W_from(model,w)); return res
def K_of(W):
    P=np.eye(3)[::-1]; return P@np.linalg.cholesky(P@W@P)@P
def params(model, res):
    """camera parameters in PIXELS: fx, fy, skew, px, py"""
    Kn=K_of(res['W']); return dict(fx=Kn[0,0]*S0, fy=Kn[1,1]*S0, skew=Kn[0,1]*S0, px=Kn[0,2]*S0, py=Kn[1,2]*S0)


==> robust_sim.py <==
import numpy as np, sys
from robust_calib import fit, params, S0
from calib_core import rand_frame
import yu_junctions
_,F_TRUE,PP_TRUE,SEGLEN=yu_junctions.collect()
REAL_COUNTS=[1,1,1,2,2,2,2,3,3,4,5,6,13]
def level_frame(rng):
    yaw=rng.uniform(0,2*np.pi); pitch=np.radians(rng.normal(0,12)); roll=np.radians(rng.normal(0,3))
    Ry=np.array([[np.cos(yaw),0,np.sin(yaw)],[0,1,0],[-np.sin(yaw),0,np.cos(yaw)]])
    Rx=np.array([[1,0,0],[0,np.cos(pitch),-np.sin(pitch)],[0,np.sin(pitch),np.cos(pitch)]])
    Rz=np.array([[np.cos(roll),-np.sin(roll),0],[np.sin(roll),np.cos(roll),0],[0,0,1]])
    return Rz@Rx@Ry
def scene(rng, sigma, K, level=True, n_images=59, M=181):
    Js=[]; img=0
    while len(Js)<M:
        D=level_frame(rng) if level else rand_frame(rng)
        for _ in range(int(rng.choice(REAL_COUNTS))):
            if len(Js)>=M: break
            for _try in range(50):
                c=np.array([rng.uniform(-300,300),rng.uniform(-220,220)])
                ray=np.linalg.inv(K)@np.array([c[0],c[1],1.0]); P=ray/ray[2]*rng.uniform(3,10)
                lines=[];ok=True;lens=[]
                for i in range(3):
                    d=D[:,i]*rng.choice([-1,1]); q=K@(P+1e-4*d); q=q[:2]/q[2]; e=q-c; nrm=np.linalg.norm(e)
                    if nrm<1e-9: ok=False;break
                    e/=nrm; ln=float(rng.choice(SEGLEN)); lens.append(ln)
                    p1=c+rng.normal(0,sigma,2); p2=c+ln*e+rng.normal(0,sigma,2)
                    t=(p2-p1)/np.linalg.norm(p2-p1); a,b=t[1],-t[0]; lines.append(np.array([a,b,-(a*p1[0]+b*p1[1])]))
                if not ok: continue
                dirs=[l[:2] for l in lines]
                if max(abs(dirs[p]@dirs[q]) for p,q in ((0,1),(1,2),(0,2)))>np.cos(np.radians(8)): continue
                A=np.array(dirs); cc=np.linalg.lstsq(A,-np.array([l[2] for l in lines]),rcond=None)[0]
                L=[np.array([l[0],l[1],-(l[0]*cc[0]+l[1]*cc[1])]) for l in lines]
                Js.append((L,np.array([cc[0],cc[1],1.0]),img,np.array(lens))); break
        img+=1
    return Js
if __name__=="__main__":
    rng=np.random.default_rng(0)
    K=np.array([[F_TRUE,0,PP_TRUE[0]],[0,F_TRUE,PP_TRUE[1]],[0,0,1.0]])
    T=12
    print(f"synthetic, York-Urban-shaped: 181 junctions, f={F_TRUE:.1f}, pp=({PP_TRUE[0]:.1f},{PP_TRUE[1]:.1f}); {T} trials each\n")
    for level in (True,False):
        print("LEVEL cameras (like photographs)" if level else "RANDOM frames")
        print(f"  {'sigma':>5} | {'model f: f err':>15} | {'aspect: fx err, fy err':>24} | {'full: fx err, fy err, |pp err| px, |skew| px':>46}")
        for sigma in (0.0,0.5,1.0,2.0):
            e1=[];e2=[];e5=[]
            for _ in range(T):
                Js=scene(rng,sigma,K,level)
                r=fit('f',Js,ranges=False); p=params('f',r); e1.append(abs(p['fx']-F_TRUE)/F_TRUE)
                r=fit('aspect',Js,ranges=False); p=params('aspect',r); e2.append((abs(p['fx']-F_TRUE)/F_TRUE,abs(p['fy']-F_TRUE)/F_TRUE))
                try:
                    r=fit('full',Js,ranges=False); p=params('full',r)
                    e5.append((abs(p['fx']-F_TRUE)/F_TRUE,abs(p['fy']-F_TRUE)/F_TRUE,np.hypot(p['px']-PP_TRUE[0],p['py']-PP_TRUE[1]),abs(p['skew'])))
                except Exception: e5.append((np.nan,)*4)
            e2=np.array(e2); e5=np.array(e5)
            print(f"  {sigma:>5} | {100*np.median(e1):>14.1f}% | {100*np.median(e2[:,0]):>10.1f}%, {100*np.median(e2[:,1]):>9.1f}% | "
                  f"{100*np.nanmedian(e5[:,0]):>10.1f}%, {100*np.nanmedian(e5[:,1]):>6.1f}%, {np.nanmedian(e5[:,2]):>8.1f}, {np.nanmedian(e5[:,3]):>8.1f}")


==> robustness_proofs_test.py <==
"""Checks for the robustness results: corners that are not right-angled, and radial lens distortion."""
import numpy as np
from common import coeffs, admissible, rand_frame
rng=np.random.default_rng(17); f=866.0; HALF=500.0
def junction_lines(c,dirs2d):
    L=[]
    for u in dirs2d:
        a,b=u[1],-u[0]; n=np.hypot(a,b); a/=n; b/=n; e=-(a*c[0]+b*c[1]); L.append((a,b,e))   # half-edge direction (b,-a)=u
    return L
def interval(c,L):
    comps=admissible(coeffs(c,L))
    if not comps: return None
    return np.sqrt(comps[0][0])/f,(np.sqrt(comps[-1][1])/f if comps[-1][1]<1e13 else np.inf)
def image_dirs(c,D,K):
    out=[]
    for k in range(3):
        v=K@D[:,k]; P=np.array([c[0],c[1],1.0])
        # image direction of edge k at c: derivative of the projection along d_k
        X=np.linalg.inv(K)@P; X=X*3.0                       # a point on the ray
        Y=X+1e-4*D[:,k]; y=K@Y; y=y[:2]/y[2]; u=y-c; out.append(u/np.linalg.norm(u))
    return out
K=np.diag([f,f,1.0])
# ---- (2) non-right-angled corners: |c_ij| < |a_i a_j| for all pairs  =>  the true camera admits the junction
viol=0; tested=0; cov={}
for deg in (2,5,10):
    hits=[]; 
    for _ in range(4000):
        D0=rand_frame(rng); D=D0.copy()
        for k in range(3):                                   # tilt each edge by up to deg degrees
            w=rng.standard_normal(3); w-=w@D[:,k]*D[:,k]; w/=np.linalg.norm(w); t=np.radians(rng.uniform(0,deg))
            D[:,k]=np.cos(t)*D[:,k]+np.sin(t)*w
        c=rng.uniform(-HALF*0.95,HALF*0.95,2); r=np.linalg.inv(K)@np.array([c[0],c[1],1.0]); rh=r/np.linalg.norm(r)
        a=D.T@rh; C=D.T@D
        if (D.T@r<=0).any(): pass
        L=junction_lines(c,image_dirs(c,D,K)); iv=interval(c,L)
        ok=iv is not None and iv[0]<=1.0<=iv[1]
        cond=all(abs(C[i,j])<abs(a[i]*a[j]) for i,j in ((0,1),(1,2),(2,0)))
        if cond: tested+=1; viol+= not ok
        hits.append(ok)
    cov[deg]=100*np.mean(hits)
print(f"(2) corners off 90 deg: the condition |c_ij|<|a_i a_j| held in {tested} cases, and the true f was outside F in {viol} of them (must be 0)")
print(f"    coverage of the true f, 60 deg FOV, noiseless, edges tilted by up to 2/5/10 deg: {cov[2]:.1f}% / {cov[5]:.1f}% / {cov[10]:.1f}%")
# ---- (3) radial distortion x -> x(1+k|x|^2): with tangent edges, the observed junction is the true one with
#      rho -> rho(1+k rho^2) and tan psi_i -> mu tan psi_i, mu=(1+k rho^2)/(1+3k rho^2); check against direct computation
worst=0; covd={}
for kmax in (0.01,0.02,0.05):                               # k*rho_max^2: the relative displacement at the image corner
    k=kmax/(2*HALF**2); hits=[]
    for _ in range(3000):
        D=rand_frame(rng); c=rng.uniform(-HALF*0.95,HALF*0.95,2); dirs=image_dirs(c,D,K)
        rho2=c@c; J=(1+k*rho2)*np.eye(2)+2*k*np.outer(c,c); cd=c*(1+k*rho2)
        dd=[J@u/np.linalg.norm(J@u) for u in dirs]
        iv=interval(cd,junction_lines(cd,dd))
        # prediction from the transformation of (rho, psi)
        rho=np.sqrt(rho2); mu=(1+k*rho2)/(1+3*k*rho2); ur=c/rho; ut=np.array([-ur[1],ur[0]])
        pd=[]
        for u in dirs:
            ps=np.arctan2(u@ut,u@ur); ps2=np.arctan2(mu*np.sin(ps),np.cos(ps)); pd.append(np.cos(ps2)*ur+np.sin(ps2)*ut)
        ip=interval(cd,junction_lines(cd,pd))
        if iv and ip: worst=max(worst,abs(iv[0]-ip[0])/(1+iv[0]))
        hits.append(iv is not None and iv[0]<=1.0<=iv[1])
    covd[kmax]=100*np.mean(hits)
print(f"(3) distortion: interval from the (rho,psi) transformation against direct computation, worst relative difference {worst:.1e}")
print(f"    coverage of the true f, 60 deg FOV, noiseless, displacement at the image corner 1/2/5%: {covd[0.01]:.1f}% / {covd[0.02]:.1f}% / {covd[0.05]:.1f}%")


==> sdp_calib.py <==
"""Full 5-parameter calibration: w* = K K^T with skew and principal point free,
w*_33 = 1.  Junction constraints are linear (K-free patterns); positive-
definiteness is handled by Kelley cutting planes, so only linprog is needed."""
import numpy as np
from scipy.optimize import linprog
from lp_calib import predicted_pattern, junction, frame, rng
IDX=[(0,0),(0,1),(0,2),(1,1),(1,2)]            # free entries; w22 = 1
def row(li,lj):
    """coefficients of l_i^T w l_j in the 5 free entries, plus the w22 constant"""
    co=np.zeros(5)
    for k,(a,b) in enumerate(IDX):
        co[k]= li[a]*lj[b] + (li[b]*lj[a] if a!=b else 0.0)
    return co, li[2]*lj[2]
def build(Js):
    A=[];b=[]
    for L,c in Js:
        for (i,j),s in zip(((0,1),(1,2),(2,0)),predicted_pattern(L,c)):
            co,cst=row(L[i],L[j]); A.append(-s*co); b.append(s*cst-1e-9)
    return np.array(A),np.array(b)
def W_of(w):
    W=np.eye(3); 
    for k,(a,bb) in enumerate(IDX): W[a,bb]=W[bb,a]=w[k]
    W[2,2]=1.0; return W
def extreme(A,b,cvec,box=5e7,iters=400):
    Ac,bc=list(A),list(b)
    for _ in range(iters):
        r=linprog(cvec,A_ub=np.array(Ac),b_ub=np.array(bc),bounds=[(-box,box)]*5,method="highs")
        if r.status!=0: return None
        W=W_of(r.x); ev,evec=np.linalg.eigh(W)
        if ev[0]>=-1e-9*max(1,abs(ev[-1])): return r.x
        v=evec[:,0]                                   # cut: v^T W v >= 0
        co,cst=row(v,v); Ac.append(-co); bc.append(cst)
    return r.x
def K_of(W):
    P=np.eye(3)[::-1]; return P@np.linalg.cholesky(P@W@P)@P
if __name__ == "__main__":
    Kt=np.array([[900.,15.,40.],[0.,700.,-30.],[0.,0.,1.]])
    Wt=Kt@Kt.T
    print("true K: fx=900 fy=700 skew=15 px=40 py=-30;  junctions from independent frames")
    print(f"{'junctions':>10}  extent of each entry of w* / its true value  (1.000 = pinned)")
    Js=[]
    for M in (30,120,500,2000):
        while len(Js)<M: Js.append(junction(Kt))
        A,b=build(Js)
        spans=[]
        for k in range(5):
            cv=np.zeros(5); cv[k]=1; lo=extreme(A,b,cv)
            cv[k]=-1; hi=extreme(A,b,cv)
            tv=W_of(np.zeros(5)); t=Wt[IDX[k]]
            spans.append((lo[k] if lo is not None else np.nan, hi[k] if hi is not None else np.nan, t))
        txt="  ".join(f"{('w'+str(a)+str(bb))}:[{lo/t:.3f},{hi/t:.3f}]" for (lo,hi,t),(a,bb) in zip(spans,IDX))
        print(f"{M:>10}  {txt}")


==> sdp_frame.py <==
import numpy as np
from scipy.optimize import linprog
from sdp_calib import *
def junction_in(K,D):
    while True:
        P=np.array([rng.uniform(-3,3),rng.uniform(-3,3),rng.uniform(2,6)])
        c=K@P; c=c/c[2]
        if max(abs(c[:2]))>600: continue
        L=[];ok=True
        for i in range(3):
            q=K@(P+1e-6*D[:,i]); q=q/q[2]; d=(q-c)[:2]; n=np.linalg.norm(d)
            if n<1e-12: ok=False;break
            d/=n; a,b=d[1],-d[0]; L.append(np.array([a,b,-(a*c[0]+b*c[1])]))
        if ok: return L,c
def params_extent(A,b):
    """bounds on each camera parameter, by optimising over w* then reading K"""
    pts=[]
    for k in range(5):
        for sg in (1,-1):
            cv=np.zeros(5); cv[k]=sg; x=extreme(A,b,cv)
            if x is not None: pts.append(K_of(W_of(x)))
    P=np.array([[k[0,0],k[1,1],k[0,1],k[0,2],k[1,2]] for k in pts])
    return P.min(0),P.max(0)
Kt=np.array([[900.,15.,40.],[0.,700.,-30.],[0.,0.,1.]])
names=["fx","fy","skew","px","py"]; true=[900,700,15,40,-30]
for label,frames in (("independent frames",None),):   # one frame: see sdp_frame2.py
    Js=[]
    for _ in range(2000):
        Js.append(junction(Kt) if frames is None else junction_in(Kt,frames))
    A,b=build(Js); lo,hi=params_extent(A,b)
    print(f"\n{label}, 2000 junctions:")
    for n,t,l,h in zip(names,true,lo,hi):
        print(f"   {n:5s} true {t:6.1f}   feasible [{l:8.2f}, {h:8.2f}]   width {h-l:7.2f}")


==> sdp_frame2.py <==
import numpy as np
from calib_core import *
rng=np.random.default_rng(4)
Kt=np.array([[900.,15.,40.],[0.,700.,-30.],[0.,0.,1.]]); Wt=Kt@Kt.T
D=rand_frame(rng)
print("ONE Manhattan frame: extent of each entry of w* (ratio to true value),")
print("and the smallest eigenvalue of w* over the extreme points (0 = degenerate camera)\n")
print(f"{'junctions':>10}  "+"".join(f"{'w'+str(a)+str(b):>18}" for a,b in IDX)+f"{'min eig':>12}")
Js=[]
for M in (100,500,2000,6000):
    while len(Js)<M: Js.append(junction(Kt,rng,D))
    A,b=build(Js); cells=[]; mine=np.inf
    for k in range(5):
        vals=[]
        for sg in (1,-1):
            cv=np.zeros(5); cv[k]=sg; x=extreme(A,b,cv)
            if x is None: vals.append(np.nan); continue
            vals.append(x[k]); mine=min(mine,np.linalg.eigvalsh(W_of(x))[0])
        t=Wt[IDX[k]]; r=sorted([vals[0]/t,vals[1]/t]); cells.append(f"[{r[0]:7.3f},{r[1]:7.3f}]")
    print(f"{M:>10}  "+"".join(f"{c:>18}" for c in cells)+f"{mine:>12.2e}")


==> sdp_frames_n.py <==
"""Prediction: one frame's junctions carry only its 3 vanishing points = 3
constraints on w* (5 dof) -> NOT identifiable; two frames give 6 >= 5 -> identifiable."""
import numpy as np
from calib_core import *
rng=np.random.default_rng(9)
Kt=np.array([[900.,15.,40.],[0.,700.,-30.],[0.,0.,1.]]); Wt=Kt@Kt.T
def extent(nframes, M):
    Ds=[rand_frame(rng) for _ in range(nframes)]
    Js=[junction(Kt,rng,Ds[k%nframes]) for k in range(M)]
    A,b=build(Js); worst=0.0; mine=np.inf
    for k in range(5):
        v=[]
        for sg in (1,-1):
            cv=np.zeros(5); cv[k]=sg; x=extreme(A,b,cv)
            if x is None: return np.inf, np.nan
            v.append(x[k]); mine=min(mine,np.linalg.eigvalsh(W_of(x))[0])
        worst=max(worst, abs(v[0]-v[1])/abs(Wt[IDX[k]]))
    return worst, mine
print(f"{'frames':>7}{'junctions':>11}{'worst relative extent over w* entries':>40}{'min eig':>12}")
for nf in (1,2,3):
    for M in (600,3000):
        w,me=extent(nf,M)
        print(f"{nf:>7}{M:>11}{w:>40.4f}{me:>12.2e}")


==> sharp.py <==
"""Sharp test.  Prediction: identifiability for corners of ONE frame needs some
axis d_i with |d_i . z| < sin(FOV/2) (its edge-on plane of rays crosses the
image).  Looking down a cube diagonal, |d_i.z| = 1/sqrt3 for all i, so it
should FAIL below FOV = 2 asin(1/sqrt3) = 70.53 deg and HOLD above it."""
import numpy as np
import common as C
rng=np.random.default_rng(1)
def diagonal_frame():
    """frame whose three axes all make the same angle with the optical axis z"""
    z=np.array([0,0,1.0]); g=np.array([1,1,1.0])/np.sqrt(3)
    # rotate g onto z
    v=np.cross(g,z); s=np.linalg.norm(v); cth=g@z
    vx=np.array([[0,-v[2],v[1]],[v[2],0,-v[0]],[-v[1],v[0],0]])
    R=np.eye(3)+vx+vx@vx*((1-cth)/s**2)
    return R@np.eye(3)                     # columns = rotated axes
def run(fov_deg, D, N=30000):
    f=500.0/np.tan(np.radians(fov_deg)/2)  # 1000 px image
    lo,hi=0.0,np.inf; n=0
    for _ in range(N):
        c=rng.uniform(-480,480,2); z=rng.uniform(2,6)
        ray=np.linalg.inv(C.Kmat(f))@np.array([c[0],c[1],1.0]); P=ray/ray[2]*z
        o=C.observe_corner(P,D,f,0.0,rng)
        if o is None: continue
        comps=C.admissible(C.coeffs(*o))
        if not comps: continue
        n+=1; lo=max(lo,comps[0][0]); hi=min(hi,comps[-1][1])
    return f, np.sqrt(lo)/f, (np.sqrt(hi)/f if np.isfinite(hi) else np.inf), n
D=diagonal_frame()
print("frame: cube diagonal along the optical axis; |d_i . z| =",
      np.round(np.abs(D[2,:]),4), " (1/sqrt3 = %.4f)"%(1/np.sqrt(3)))
print(f"critical FOV = 2 asin(1/sqrt3) = {2*np.degrees(np.arcsin(1/np.sqrt(3))):.2f} deg\n")
print(f"{'FOV':>6}{'sin(FOV/2)':>12}{'edge-on plane in view?':>24}{'intersection of F  (x f)':>30}")
for fov in (40,60,68,73,80,90):
    f,lo,hi,n=run(fov,D)
    inview = np.min(np.abs(D[2,:])) < np.sin(np.radians(fov)/2)
    hs = f"{hi:.4f}" if np.isfinite(hi) else "inf"
    print(f"{fov:>6}{np.sin(np.radians(fov)/2):>12.4f}{str(inview):>24}{f'[{lo:.4f}, {hs}]':>30}")

def edge_on_in_view(f,D,half=480):
    """exact: does r.d_i change sign over the sampled image square, for some i?"""
    g=np.linspace(-half,half,401); U,V=np.meshgrid(g,g)
    R=np.stack([U,V,np.full_like(U,f)],-1); R/=np.linalg.norm(R,axis=-1,keepdims=True)
    return any((R@D[:,i]).min()<0<(R@D[:,i]).max() for i in range(3))
def min_abs_rd(f,D,half=480):
    g=np.linspace(-half,half,401); U,V=np.meshgrid(g,g)
    R=np.stack([U,V,np.full_like(U,f)],-1); R/=np.linalg.norm(R,axis=-1,keepdims=True)
    return min(np.abs(R@D[:,i]).min() for i in range(3))
print("\n--- with the EXACT criterion (sign change of r.d_i over the image square) ---")
print(f"{'FOV':>6}{'edge-on in view':>17}{'min |r.d_i|':>13}{'intersection of F (x f)':>28}{'width/f':>11}")
for fov in (30,40,46,50,52,54,60,73,90):
    f,lo,hi,n=run(fov,D)
    hs=f"{hi:.5f}" if np.isfinite(hi) else "inf"
    w=(hi-lo) if np.isfinite(hi) else np.inf
    print(f"{fov:>6}{str(edge_on_in_view(f,D)):>17}{min_abs_rd(f,D):>13.4f}{f'[{lo:.5f}, {hs}]':>28}{w:>11.2e}")


==> simplex_test.py <==
"""Claim: a positive-definite w* admits the junction (c; l1,l2,l3) iff
lambda_k = (l_i^T w* l_j) / (D_ki D_kj) > 0 for k = 1,2,3,  D_ki = det(c, l_k, l_i),
i.e. iff w* restricted to c-perp is a POSITIVE combination of (c x l_k)(c x l_k)^T."""
import numpy as np
from calib_core import predicted_pattern
rng=np.random.default_rng(0)
PAIRS=((0,1,2),(1,2,0),(2,0,1))          # (i, j, k)
def junction():
    c=np.array([rng.normal(0,300),rng.normal(0,300),1.0]); L=[]
    for _ in range(3):
        th=rng.uniform(0,np.pi); a,b=np.cos(th),np.sin(th); L.append(np.array([a,b,-(a*c[0]+b*c[1])]))
    return c,L
def randK():
    return np.array([[rng.uniform(300,2000),rng.normal(0,80),rng.normal(0,300)],[0,rng.uniform(300,2000),rng.normal(0,300)],[0,0,1.0]])
agree=n=adm=0; pat_ok=0; worst_rec=0.0
for _ in range(200000):
    c,L=junction(); K=randK(); W=K@K.T
    D=lambda k,i: np.linalg.det(np.array([c,L[k],L[i]]))
    lam=[(L[i]@W@L[j])/(D(k,i)*D(k,j)) for i,j,k in PAIRS]
    prod=np.prod([L[i]@W@L[j] for i,j,k in PAIRS])
    a1=prod<0; a2=all(l>0 for l in lam)
    n+=1; agree+=(a1==a2); adm+=a1
    if n<=20000:
        # the closed formula for the cell's sign pattern, against the cyclic-order rule
        pat=tuple(int(np.sign(D(k,i)*D(k,j))) for i,j,k in PAIRS)
        pat_ok+= pat==predicted_pattern(L,c)
        # reconstruction on c-perp:  x^T W x = sum lam_k (m_k.x)^2  for x in c-perp
        m=[np.cross(c,l) for l in L]; x=np.cross(c,rng.standard_normal(3))
        lhs=x@W@x; rhs=sum(lam[k2]*(m[k2]@x)**2 for k2 in range(3))
        # lam above is indexed by pair order (k = 2,0,1); map to k
        lamk={k:lam[q] for q,(i,j,k) in enumerate(PAIRS)}
        rhs=sum(lamk[k2]*(m[k2]@x)**2 for k2 in range(3))
        worst_rec=max(worst_rec,abs(lhs-rhs)/abs(lhs))
print(f"{n} random junctions x random cameras (all five intrinsics varied)")
print(f"  admissible (product of forms < 0) in {100*adm/n:.1f}%")
print(f"  'all lambda_k > 0'  agrees with admissibility in {agree}/{n}")
print(f"  closed-form sign pattern agrees with the cyclic-order rule in {pat_ok}/20000")
print(f"  w* on c-perp equals sum lambda_k (m_k.x)^2: worst relative error {worst_rec:.1e}")


==> symbolic.py <==
"""
symbolic.py -- symbolic and numerical verification of the algebraic claims in
"Below the Parallelepiped: What One or Two Right-Angle Corners Tell a
Camera of Unknown Focal Length".

Run:  python3 symbolic.py             (requires sympy, numpy)
      python3 symbolic.py --quick     (skips the randomized searches)

Each check prints PASS/FAIL and the part of the paper it backs.
"""

import sys

import numpy as np
import sympy as sp

QUICK = "--quick" in sys.argv

f, x = sp.symbols('f x', positive=True)
u, v = sp.symbols('u v', real=True)

results = []


# Every check is keyed to a LaTeX label, optionally followed by "|note".  If the
# compiled paper's .aux file is found, the label is shown with its current
# number ("Theorem 2", "Eq. (7)"), so these locations cannot go stale when the
# paper is reorganised.  Pass the .aux path as --aux, or leave main.aux beside
# this script.
import os as _os, re as _re, sys as _sys
def _load_aux():
    """labels of the article, and of its Online Resource if supplement.aux sits beside it"""
    cands = []
    if "--aux" in _sys.argv: cands.append(_sys.argv[_sys.argv.index("--aux") + 1])
    cands += ["main.aux", _os.path.join("..", "main.aux")]
    out = {}
    for p in cands:
        if _os.path.exists(p):
            for q in (p, _os.path.join(_os.path.dirname(p) or ".", "supplement.aux")):
                if not _os.path.exists(q): continue
                txt = open(q, errors="ignore").read()
                for lab, num, kind in _re.findall(
                        r"\\newlabel\{([^}@]*)\}\{\{([^}]*)\}\{[^}]*\}\{[^{}]*(?:\{[^{}]*\}[^{}]*)*\}\{([a-zA-Z]*)[^}]*\}", txt):
                    out.setdefault(lab, (num, kind))
                for lab, num in _re.findall(r"\\newlabel\{([^}@]*)\}\{\{([^}]*)\}\{[^}]*\}\}", txt):
                    out.setdefault(lab, (num, ""))             # plain two-field labels (no hyperref)
                # cleveref records the true kind of each label
                for lab, kind, num in _re.findall(
                        r"\\newlabel\{([^}@]*)@cref\}\{\{\[([a-zA-Z]*)\]\[[^\]]*\]\[[^\]]*\]([^}]*)\}", txt):
                    out[lab] = (num, kind)
            return out
    return out
_AUX = _load_aux()
_KIND = {"equation": "Eq. ({})", "theorem": "Theorem {}", "proposition": "Proposition {}",
         "lemma": "Lemma {}", "corollary": "Corollary {}", "remark": "Remark {}",
         "section": "Sec. {}", "subsection": "Sec. {}", "subsubsection": "Sec. {}"}
def _where(key):
    lab, _, note = key.partition("|")
    if lab in _AUX:
        num, kind = _AUX[lab]
        return _KIND.get(kind, "{}").format(num) + note + f" [{lab}]"
    return lab + note
def check(name, where, ok):
    results.append((name, where, bool(ok)))
    print(f"[{'PASS' if ok else 'FAIL'}] {_where(where)}: {name}")


K = sp.diag(f, f, 1)
c = sp.Matrix([u, v, 1])
r = K.inv() * c                     # (u/f, v/f, 1)

a1, b1, e1, a2, b2, e2, a3, b3, e3 = sp.symbols(
    'a1 b1 e1 a2 b2 e2 a3 b3 e3', real=True)


def normal(a, b, e):
    return sp.Matrix([f * a, f * b, e])


def tvec(a, b, e):
    return normal(a, b, e).cross(r)


# ----------------------------------------------------------------- Section 2.1
# t_i points along the observed half-edge for every f: with l=(a,b,e),
# c=(u,v,1), K=diag(f,f,1), the image direction of t_i = n_i x r is
# (f^2+u^2+v^2)(b,-a)/P_z.
#
# The image direction of a 3D direction t at the image point c is the
# derivative of the projection along t, NOT the location of t's vanishing
# point: d and -d share a vanishing point, so the vanishing point cannot
# carry the orientation.  The line passes through c, so e = -(a u + b v).

a_, b_ = sp.symbols('a b', real=True)
Pz = sp.symbols('Pz', positive=True)
lam = sp.symbols('lambda')
t_sec21 = tvec(a_, b_, -(a_ * u + b_ * v))
P_world = sp.Matrix([u * Pz / f, v * Pz / f, Pz])   # projects to c
X = P_world + lam * t_sec21
img = sp.Matrix([f * X[0] / X[2], f * X[1] / X[2]])
t_img = sp.simplify(sp.diff(img, lam).subs(lam, 0))
check("t_i image direction is a positive multiple of (f^2+u^2+v^2)(b,-a)/P_z, "
      "so its orientation does not depend on f", "sec:setup",
      sp.simplify(t_img - (f**2 + u**2 + v**2) / Pz
                  * sp.Matrix([b_, -a_])) == sp.zeros(2, 1))


# ----------------------------------------------------------------- Section 3.2
# Because every interpretation plane contains the ray (n_i . r = 0),
#     g_ij = |r|^2 (n_i . n_j)   and   x g_ij = (x + rho^2)(A_ij x + e_i e_j),
# so the sign condition is a product of three LINEAR functions of x = f^2.

a1, b1, e1, a2, b2, e2, a3, b3, e3 = sp.symbols(
    'a1 b1 e1 a2 b2 e2 a3 b3 e3', real=True)
rho2 = u**2 + v**2


def normal(a, b, e):
    return sp.Matrix([f * a, f * b, e])


def tvec(a, b, e):
    return normal(a, b, e).cross(r)


concurrent = {e1: -(a1 * u + b1 * v), e2: -(a2 * u + b2 * v),
              e3: -(a3 * u + b3 * v)}

n1, n2 = normal(a1, b1, e1), normal(a2, b2, e2)
check("n_i . r = 0: every interpretation plane contains the ray",
      "sec:admissible", sp.simplify((n1.dot(r)).subs(concurrent)) == 0)

g12 = (tvec(a1, b1, e1)).dot(tvec(a2, b2, e2))
check("g_ij = |r|^2 (n_i . n_j), by the Binet-Cauchy identity", "eq:gfactor",
      sp.simplify((g12 - r.dot(r) * n1.dot(n2)).subs(concurrent)) == 0)

A12 = a1 * a2 + b1 * b2
check("x g_ij = (x + rho^2)(A_ij x + e_i e_j)", "eq:lin",
      sp.simplify(sp.expand((x * g12).subs(f, sp.sqrt(x)).subs(concurrent))
                  - sp.expand(((x + rho2) * (A12 * x + e1 * e2)).subs(concurrent)))
      == 0)

# the quadratic of the earlier derivation carries x + rho^2 as a factor
B12 = ((a1 * v - b1 * u) * (a2 * v - b2 * u)
       - u * (a1 * e2 + a2 * e1) - v * (b1 * e2 + b2 * e1))
C12 = e1 * e2 * rho2
check("the quadratic A x^2 + B x + C equals (x + rho^2)(A x + e_i e_j), "
      "i.e. B = A rho^2 + e_i e_j and C = e_i e_j rho^2", "sec:admissible",
      sp.simplify(sp.expand((A12 * x**2 + B12 * x + C12).subs(concurrent))
                  - sp.expand(((x + rho2) * (A12 * x + e1 * e2)).subs(concurrent)))
      == 0)


check("g_ij / (n_i . n_j) = (f^2 + rho^2)/f^2 > 0, so the sign condition is "
      "exactly (n1.n2)(n2.n3)(n3.n1) < 0", "eq:planes",
      sp.simplify(((g12 / n1.dot(n2)).subs(concurrent))
                  - (f**2 + rho2) / f**2) == 0)
check("n_i . n_j = A_ij f^2 + e_i e_j is linear in f^2, which is why the "
      "condition is a product of three linear functions", "sec:admissible",
      sp.simplify(sp.expand(n1.dot(n2)) - (A12 * f**2 + e1 * e2)) == 0)


def lin(ai, bi, ei, aj, bj, ej):
    return (ai * aj + bi * bj) * x + ei * ej


L = sp.expand(lin(a1, b1, e1, a2, b2, e2)
              * lin(a2, b2, e2, a3, b3, e3)
              * lin(a3, b3, e3, a1, b1, e1))

# ------------------------------------------------- Proposition 1(1) and 1(2)
check("L(0) = (e1 e2 e3)^2 >= 0", "prop:bound|(1)",
      sp.simplify(L.subs(x, 0) - (e1 * e2 * e3)**2) == 0)
check("leading coefficient of L is A12 A23 A31", "prop:bound|(2)",
      sp.simplify(sp.Poly(L, x).coeff_monomial(x**3)
                  - (a1 * a2 + b1 * b2) * (a2 * a3 + b2 * b3)
                  * (a3 * a1 + b3 * b1)) == 0)
check("each factor has at most one root, so L has degree 3 in x",
      "prop:bound|(3)", sp.Poly(L, x).degree() == 3)

# ------------------ the radial parameterization and the closed-form theorem
# psi_i is the signed angle from the outward radial direction to the half-edge
# (b_i, -a_i).  Then e_i = rho sin psi_i and A_ij = cos(psi_i - psi_j), so
#     A_ij x + e_i e_j = rho^2 sin psi_i sin psi_j (lambda_ij mu + 1),
# with mu = x/rho^2 and lambda_ij = 1 + cot psi_i cot psi_j.  The prefactors
# multiply to a square, so the sign condition is prod(lambda_ij mu + 1) < 0.
s1, s2, s3 = sp.symbols('psi1 psi2 psi3', real=True)
rho = sp.sqrt(rho2)
# a half-edge at angle psi from the radial direction c/rho
cu, cv = u / rho, v / rho


def line_at(psi):
    """(a, b, e) of the edge whose half-edge leaves c at angle psi."""
    dx = cu * sp.cos(psi) - cv * sp.sin(psi)
    dy = cv * sp.cos(psi) + cu * sp.sin(psi)
    a, b = -dy, dx            # so that the half-edge (b, -a) equals (dx, dy)
    return a, b, -(a * u + b * v)


a_1, b_1, e_1 = line_at(s1)
a_2, b_2, e_2 = line_at(s2)
check("e_i = rho sin(psi_i)", "eq:psi",
      sp.simplify(sp.expand_trig(e_1 - rho * sp.sin(s1))) == 0)
check("A_ij = cos(psi_i - psi_j)", "eq:psi",
      sp.simplify(sp.expand_trig(a_1 * a_2 + b_1 * b_2 - sp.cos(s1 - s2))) == 0)

mu = sp.symbols('mu', positive=True)
lam12 = 1 + sp.cot(s1) * sp.cot(s2)
check("A_ij x + e_i e_j = rho^2 sin.sin (lambda_ij mu + 1)",
      "eq:lambda",
      sp.simplify(sp.expand_trig(
          ((a_1*a_2 + b_1*b_2) * (mu*rho2) + e_1*e_2)
          - rho2*sp.sin(s1)*sp.sin(s2)*(lam12*mu + 1))) == 0)
check("lambda_ij = cos(psi_i - psi_j)/(sin psi_i sin psi_j)", "sec:admissible",
      sp.simplify(sp.expand_trig(lam12 - sp.cos(s1-s2)/(sp.sin(s1)*sp.sin(s2))))
      == 0)
check("the three prefactors multiply to (sin psi_1 sin psi_2 sin psi_3)^2 >= 0, "
      "so they drop out of the sign condition", "eq:mu",
      sp.simplify(sp.expand_trig(
          (sp.sin(s1)*sp.sin(s2))*(sp.sin(s2)*sp.sin(s3))*(sp.sin(s3)*sp.sin(s1))
          - (sp.sin(s1)*sp.sin(s2)*sp.sin(s3))**2)) == 0)

# the threshold in closed form
check("f_ij^2 = -rho^2 sin psi_i sin psi_j / cos(psi_i - psi_j) = rho^2 / -lambda_ij",
      "eq:thresh",
      sp.simplify(sp.expand_trig(
          -rho2*sp.sin(s1)*sp.sin(s2)/sp.cos(s1-s2) - rho2/(-lam12))) == 0)

# at most two of the lambda are negative
t1, t2, t3 = sp.cot(s1), sp.cot(s2), sp.cot(s3)
check("(t1 t2)(t2 t3)(t3 t1) = (t1 t2 t3)^2 >= 0 with t_i = cot psi_i, so the "
      "three products cannot all be below -1: |S| <= 2", "thm:interval",
      sp.simplify((t1*t2)*(t2*t3)*(t3*t1) - (t1*t2*t3)**2) == 0)

# ------------------------------------- Prop. 3, the general calibration matrix
# Nothing in the derivation used the form of K.  n_i . r = l_i . c = 0 holds
# for every K, so the condition is always (l1 w* l2)(l2 w* l3)(l3 w* l1) < 0
# with w* = K K^T the dual image of the absolute conic, each factor linear in
# the six entries of w*.
fx, fy, sk, pxc, pyc = sp.symbols('f_x f_y s p_x p_y', real=True)
Kg = sp.Matrix([[fx, sk, pxc], [0, fy, pyc], [0, 0, 1]])
L1 = sp.Matrix([a1, b1, e1])
L2 = sp.Matrix([a2, b2, e2])
cg = sp.Matrix([u, v, 1])
rg = Kg.inv() * cg
N1, N2 = Kg.T * L1, Kg.T * L2
check("n_i . r = l_i . c = 0 for ANY calibration matrix", "sec:identity",
      sp.simplify((N1.dot(rg)).subs(concurrent)) == 0)
check("g_ij = |r|^2 (n_i . n_j) for ANY calibration matrix", "sec:identity",
      sp.simplify((((N1.cross(rg)).dot(N2.cross(rg)))
                   - rg.dot(rg) * N1.dot(N2)).subs(concurrent)) == 0)
check("n_i . n_j = l_i^T (K K^T) l_j, the DIAC form",
      "eq:diac",
      sp.simplify(sp.expand(N1.dot(N2) - (L1.T * (Kg * Kg.T) * L2)[0, 0])) == 0)
_W = sp.Matrix(3, 3, lambda i, j: sp.Symbol(f'w{min(i,j)}{max(i,j)}'))
check("l_i^T w* l_j is linear in the six entries of w*", "prop:general",
      sp.Poly(sp.expand((L1.T * _W * L2)[0, 0]),
              *sorted(_W.free_symbols, key=str)).total_degree() == 1)
check("the three coefficient products are perfect squares, so the anisotropic "
      "admissible region avoids the origin and both axis directions at infinity",
      "sec:slices",
      all(sp.simplify(sp.expand(p1 * p2 * p3) - sp.expand(q**2)) == 0
          for p1, p2, p3, q in
          [(a1*a2, a2*a3, a3*a1, a1*a2*a3),
           (b1*b2, b2*b3, b3*b1, b1*b2*b3),
           (e1*e2, e2*e3, e3*e1, e1*e2*e3)]))

# ------------------------------------- Prop. 4, the first-order noise model
# d x_ij / d psi_i = -rho^2 sin(2 psi_j) / (2 cos^2(psi_i - psi_j))
_x = -rho2 * sp.sin(s1) * sp.sin(s2) / sp.cos(s1 - s2)
check("d x_ij / d psi_i = -rho^2 sin(2 psi_j) / (2 cos^2(psi_i-psi_j))",
      "eq:sd",
      sp.simplify(sp.expand_trig(sp.diff(_x, s1)
                  + rho2 * sp.sin(2*s2) / (2*sp.cos(s1-s2)**2))) == 0)
check("and symmetrically in j, which gives the stated sd by the delta method",
      "eq:sd",
      sp.simplify(sp.expand_trig(sp.diff(_x, s2)
                  + rho2 * sp.sin(2*s1) / (2*sp.cos(s1-s2)**2))) == 0)

# ---------------------------- the parity identity behind the likelihood (7.2)
# For independent sign flips with probabilities p_j,
#     P(an even number flip) = (1 + prod_j (1 - 2 p_j)) / 2.
_p = sp.symbols('p1 p2 p3', positive=True)
_even = 0
for _bits in [(0,0,0),(0,1,1),(1,0,1),(1,1,0)]:          # even-weight patterns
    _t = 1
    for _k in range(3):
        _t *= _p[_k] if _bits[_k] else (1 - _p[_k])
    _even += _t
check("P(even number of sign flips) = (1 + prod(1 - 2 p_j))/2",
      "eq:pi",
      sp.simplify(sp.expand(_even
                  - (1 + sp.prod([1 - 2*_p[k] for k in range(3)]))/2)) == 0)

# ----------------- the solver for ANY K, and its identity with the classical form
_fx, _fy, _sk, _px, _py = sp.symbols('F_x F_y S_k P_x P_y', real=True)
_K = sp.Matrix([[_fx, _sk, _px], [0, _fy, _py], [0, 0, 1]])
_Ws, _W = _K * _K.T, (_K * _K.T).inv()
def _L(n): return sp.Matrix(sp.symbols(f'{n}a {n}b {n}e', real=True))
_l1, _l2, _l3, _l3p = _L('q1'), _L('q2'), _L('q3'), _L('q3p')
_n = [_K.T * l for l in (_l1, _l2, _l3, _l3p)]
_w = _n[2].cross(_n[3])
_E = sp.expand((_n[0].dot(_n[1])) * (_w.dot(_w)) - (_n[0].dot(_w)) * (_n[1].dot(_w)))
_v3 = _l3.cross(_l3p)
_cf = sp.expand((_l1.T * _Ws * _l2)[0, 0] * (_v3.T * _W * _v3)[0, 0]
                - (_l1.dot(_v3)) * (_l2.dot(_v3)))
check("solver for ANY K: E = det(K)^2 [(l1 w* l2)(v3 w v3) - (l1.v3)(l2.v3)]",
      "eq:cfsolver",
      sp.simplify(sp.cancel(_E / _cf) - sp.det(_K)**2) == 0)
_h = _W * _v3
_cl = sp.expand(((_l1.cross(_h)).T * _W * (_l2.cross(_h)))[0, 0])
check("...and it IS the classical v1^T w v2 = 0, with v_i = l_i x horizon",
      "eq:cfsolver",
      sp.simplify(sp.cancel(_cl / _cf) - 1 / sp.det(_K)**2) == 0)

# ------------------------- why right angles: the condition is a perfect square
_ki, _kj, _R2, _g, _Ti, _Tj, _c = sp.symbols('k_i k_j R_2 g_ij T_i T_j c', real=True)
_cond = sp.expand((_ki*_kj*_R2 + _g)**2 - _c**2*(_ki**2*_R2 + _Ti)*(_kj**2*_R2 + _Tj))
check("at a right angle the pair condition is the perfect square (k_i k_j R2 + g)^2",
      "sec:why",
      sp.simplify(_cond.subs(_c, 0) - (_ki*_kj*_R2 + _g)**2) == 0)
check("at any other angle the normalisation T_i survives (d/dT_i != 0)",
      "sec:why",
      sp.simplify(sp.diff(_cond, _Ti) + _c**2*(_R2*_kj**2 + _Tj)) == 0)

# ------------------- Prop. (a corner and a parallel line): the identity its proof uses
_Ss = sp.Matrix(3, 3, lambda i, j: sp.Symbol(f'S{min(i,j)}{max(i,j)}'))          # symmetric
_av, _bv, _cv, _dv = [sp.Matrix(sp.symbols(f'{n}1 {n}2 {n}3', real=True)) for n in ('aq', 'bq', 'cq', 'dq')]
check("(a x b)^T adj(S) (c x d) = (a^T S c)(b^T S d) - (a^T S d)(b^T S c) for symmetric S",
      "prop:quadsolver",
      sp.expand((_av.cross(_bv).T * _Ss.adjugate() * _cv.cross(_dv))[0, 0]
                - (_av.T * _Ss * _cv)[0, 0] * (_bv.T * _Ss * _dv)[0, 0]
                + (_av.T * _Ss * _dv)[0, 0] * (_bv.T * _Ss * _cv)[0, 0]) == 0)

# ------------------- Thm. (several frames) and Thm. (focal length and principal point)
_sF = sp.Symbol('s_F', positive=True); _p1, _p2 = sp.symbols('p_1 p_2', real=True)
_MF = sp.Matrix([[_sF, 0, _p1], [0, _sF, _p2], [0, 0, 1]])
_XiF = _MF * _MF.T
_pv = sp.Matrix([_p1, _p2])
check("Xi = M M^T = [[s^2 I + p p^T, p], [p^T, 1]] for K' = K M, M = [[s I, p], [0, 1]]",
      "thm:fpp", sp.simplify(_XiF - sp.Matrix(sp.BlockMatrix([[_sF**2 * sp.eye(2) + _pv * _pv.T, _pv],
                                                               [_pv.T, sp.Matrix([[1]])]]))) == sp.zeros(3, 3))
_mu, _dl = sp.symbols('mu_F delta_F', nonzero=True); _db = sp.Matrix(sp.symbols('db_1 db_2', real=True))
_lam = 1 + _mu * _db.dot(_db) / _dl
_sq = _lam * (1 - _mu * _dl)
_XiT = sp.Matrix(sp.BlockMatrix([[_sq * sp.eye(2) + (_mu * _db) * (_mu * _db).T, _mu * _db],
                                 [(_mu * _db).T, sp.Matrix([[1]])]]))
_dv = sp.Matrix([_db[0], _db[1], _dl])
check("a tilted axis d = (dbar, delta) is an eigenvector, eigenvalue lambda = 1 + mu |dbar|^2/delta, "
      "when p = mu dbar and s^2 = lambda (1 - mu delta)", "eq:fppaxis",
      sp.simplify(_XiT * _dv - _lam * _dv) == sp.zeros(3, 1))
_th, _nu = sp.symbols('theta_F nu_F', real=True)
_c, _d = sp.cos(_th), sp.sin(_th)
_s2 = (1 + (_nu / _c) * _c**2 / _d) * (1 - _d * _nu / _c)
check("with d = (c u, delta), c = cos theta, delta = sin theta, mu = nu/c: s^2 = 1 + k nu - nu^2, "
      "tau = c/delta - delta/c = 2 cot 2 theta", "thm:fpp|, proof",
      sp.simplify(_s2 - (1 + (_c / _d - _d / _c) * _nu - _nu**2)) == 0
      and sp.simplify((_c / _d - _d / _c) - 2 * sp.cos(2 * _th) / sp.sin(2 * _th)) == 0)
_fx, _sk, _u0, _fy, _v0, _tt2 = sp.symbols('f_x s_k u_0 f_y v_0 t_A', positive=True)
_KA = sp.Matrix([[_fx, _sk, _u0], [0, _fy, _v0], [0, 0, 1]]); _KB = _KA.copy(); _KB[0, 0] = _fx * sp.sqrt(1 + _tt2)
_e1 = sp.Matrix([1, 0, 0])
check("K (I + t e1 e1^T) K^T = K' K'^T with K' = K except f_x -> f_x sqrt(1+t): "
      "a camera that only pitches leaves the aspect ratio free",
      "thm:frames", sp.simplify(_KA * (sp.eye(3) + _tt2 * _e1 * _e1.T) * _KA.T - _KB * _KB.T) == sp.zeros(3, 3))

# ------------------- eq. (18): derivatives of the form with respect to the two angles
_pi, _pj, _ff, _rr = sp.symbols('psi_i psi_j f_F rho_F', real=True)
_form = sp.cos(_pi - _pj) * _ff**2 + _rr**2 * sp.sin(_pi) * sp.sin(_pj)
check("form A_ij f^2 + e_i e_j = cos(psi_i - psi_j) f^2 + rho^2 sin psi_i sin psi_j has derivatives "
      "-sin(psi_i-psi_j) f^2 + rho^2 cos psi_i sin psi_j and sin(psi_i-psi_j) f^2 + rho^2 sin psi_i cos psi_j",
      "eq:miss", sp.simplify(sp.diff(_form, _pi) - (-sp.sin(_pi - _pj) * _ff**2 + _rr**2 * sp.cos(_pi) * sp.sin(_pj))) == 0
      and sp.simplify(sp.diff(_form, _pj) - (sp.sin(_pi - _pj) * _ff**2 + _rr**2 * sp.sin(_pi) * sp.cos(_pj))) == 0)

# ------------------- Thm. (where a junction bounds the focal length): the factored form of gamma_a
_e1, _e2, _e3 = sp.symbols('e_b1 e_b2 e_b3', real=True)
_Rz3 = lambda a: sp.Matrix([[sp.cos(a), -sp.sin(a), 0], [sp.sin(a), sp.cos(a), 0], [0, 0, 1]])
_Rx3 = lambda a: sp.Matrix([[1, 0, 0], [0, sp.cos(a), -sp.sin(a)], [0, sp.sin(a), sp.cos(a)]])
_RB = _Rz3(_e1) * _Rx3(_e2) * _Rz3(_e3)
_rx_, _ry_ = sp.symbols('r_x r_y', real=True); _rB = sp.Matrix([_rx_, _ry_, 1]); _zB = sp.Matrix([0, 0, 1])
_okB = True
for (_a, _p, _q) in ((0, 1, 2), (1, 2, 0), (2, 0, 1)):
    _da, _dp, _dq = _RB[:, _a], _RB[:, _p], _RB[:, _q]
    _lhs = (_zB.dot(_da) * _rB.dot(_dp) - _rB.dot(_da) * _zB.dot(_dp)) * (_zB.dot(_da) * _rB.dot(_dq) - _rB.dot(_da) * _zB.dot(_dq))
    _rhs = -(_rB.dot(_zB.cross(_dp))) * (_rB.dot(_zB.cross(_dq)))
    _okB &= sp.simplify(sp.expand(sp.expand_trig(_lhs - _rhs))) == 0
check("(z_a zeta_p - zeta_a z_p)(z_a zeta_q - zeta_a z_q) = -(r.(zhat x d_p))(r.(zhat x d_q)) for a rotation, "
      "so gamma_a = -(r.(zhat x d_p))(r.(zhat x d_q))/((r.d_p)(r.d_q))", "eq:boundmap", _okB)

# ------------------- Thm. (where a junction bounds the focal length): the boundary is a circle
_xC, _yC, _fC = sp.symbols('x_C y_C f_C', real=True)
_dpC = sp.Matrix(sp.symbols('p_1 p_2 p_3', real=True)); _dqC = sp.Matrix(sp.symbols('q_1 q_2 q_3', real=True))
_rC = sp.Matrix([_xC / _fC, _yC / _fC, 1]); _zC = sp.Matrix([0, 0, 1])
_QC = sp.expand(_rC.dot(_zC.cross(_dpC)) * _rC.dot(_zC.cross(_dqC)) + _rC.dot(_dpC) * _rC.dot(_dqC))
_polyC = sp.Poly(_QC, _xC, _yC)
check("the boundary (r.(zhat x d_p))(r.(zhat x d_q)) + (r.d_p)(r.d_q) = 0 has no xy term and equal x^2, y^2 "
      "coefficients (dbar_p.dbar_q)/f^2, so it is a circle", "eq:boundmap",
      sp.simplify(_polyC.coeff_monomial(_xC * _yC)) == 0
      and sp.simplify(_polyC.coeff_monomial(_xC**2) - (_dpC[0] * _dqC[0] + _dpC[1] * _dqC[1]) / _fC**2) == 0
      and sp.simplify(_polyC.coeff_monomial(_yC**2) - (_dpC[0] * _dqC[0] + _dpC[1] * _dqC[1]) / _fC**2) == 0)

# ------------------- Thm. (identifiability) and Prop. (rate), part 4: on l_k, (R_i/l_i)(R_j/l_j) = -z_k^2
_g1, _g2, _g3, _zi, _zj = sp.symbols('g_1 g_2 g_3 zeta_i zeta_j', real=True)
_RL = (lambda a: sp.Matrix([[sp.cos(a), -sp.sin(a), 0], [sp.sin(a), sp.cos(a), 0], [0, 0, 1]]))(_g1) * \
      (lambda a: sp.Matrix([[1, 0, 0], [0, sp.cos(a), -sp.sin(a)], [0, sp.sin(a), sp.cos(a)]]))(_g2) * \
      (lambda a: sp.Matrix([[sp.cos(a), -sp.sin(a), 0], [sp.sin(a), sp.cos(a), 0], [0, 0, 1]]))(_g3)
_zL = sp.Matrix([0, 0, 1]); _okL = True
for (_i, _j, _k) in ((0, 1, 2), (1, 2, 0), (2, 0, 1)):
    _di, _dj, _dk = _RL[:, _i], _RL[:, _j], _RL[:, _k]
    _rL = _zi * _di + _zj * _dj                                  # a point of the edge-on line l_k
    _Ri, _Rj = _rL.dot(_zL.cross(_di)), _rL.dot(_zL.cross(_dj))
    _okL &= sp.simplify(sp.expand_trig(_Ri * _Rj + _zL.dot(_dk)**2 * _rL.dot(_di) * _rL.dot(_dj))) == 0
check("on the edge-on line l_k, (R_i/l_i)(R_j/l_j) = -z_k^2: the two diverging components of gamma have opposite signs",
      "thm:identframe", _okL)

# ------------------- Thm. (where a junction bounds the focal length): gamma_a = 1 + z_p z_q (c-v_p).(c-v_q)/(f^2 l_p l_q)
_h1, _h2, _h3, _xT, _yT, _fT = sp.symbols('h_1 h_2 h_3 x_T y_T f_T', real=True)
_RT = (lambda a: sp.Matrix([[sp.cos(a), -sp.sin(a), 0], [sp.sin(a), sp.cos(a), 0], [0, 0, 1]]))(_h1) * \
      (lambda a: sp.Matrix([[1, 0, 0], [0, sp.cos(a), -sp.sin(a)], [0, sp.sin(a), sp.cos(a)]]))(_h2) * \
      (lambda a: sp.Matrix([[sp.cos(a), -sp.sin(a), 0], [sp.sin(a), sp.cos(a), 0], [0, 0, 1]]))(_h3)
_zT = sp.Matrix([0, 0, 1]); _rT = sp.Matrix([_xT / _fT, _yT / _fT, 1]); _cT = sp.Matrix([_xT, _yT])
_dp, _dq = _RT[:, 1], _RT[:, 2]
_vp = sp.Matrix([_fT * _dp[0] / _dp[2], _fT * _dp[1] / _dp[2]]); _vq = sp.Matrix([_fT * _dq[0] / _dq[2], _fT * _dq[1] / _dq[2]])
_lhsT = _rT.dot(_zT.cross(_dp)) * _rT.dot(_zT.cross(_dq)) + _rT.dot(_dp) * _rT.dot(_dq)
_rhsT = -(_dp[2] * _dq[2] / _fT**2) * (_cT - _vp).dot(_cT - _vq)
check("(r.(zhat x d_p))(r.(zhat x d_q)) + (r.d_p)(r.d_q) = -(z_p z_q/f^2)(c-v_p).(c-v_q): the boundary gamma_a = 1 is "
      "where the edges toward v_p and v_q are perpendicular in the image, the circle with diameter v_p v_q",
      "eq:thales", sp.simplify(sp.expand_trig(sp.together(_lhsT - _rhsT))) == 0)

# ------------------- Prop. (corners that are not right-angled): t_i is a multiple of the part of d_i perpendicular to r
_d = sp.Matrix(sp.symbols('dd_1 dd_2 dd_3', real=True)); _e = sp.Matrix(sp.symbols('ee_1 ee_2 ee_3', real=True))
_rr = sp.Matrix(sp.symbols('rr_1 rr_2 rr_3', real=True)); _n2 = _rr.dot(_rr)
_ti = _d.cross(_rr).cross(_rr); _tj = _e.cross(_rr).cross(_rr)
check("((d_i x r) x r).((d_j x r) x r) = |r|^2 (|r|^2 d_i.d_j - (d_i.r)(d_j.r)): g_ij is a multiple of c_ij - a_i a_j",
      "eq:nonright", sp.expand(_ti.dot(_tj) - _n2 * (_n2 * _d.dot(_e) - _d.dot(_rr) * _e.dot(_rr))) == 0)

# ------------------- Cor. (distortion with fitted segments): second derivative of the distortion along u
_kD, _tD = sp.symbols('k_D t_D', real=True)
_xD = sp.Matrix(sp.symbols('xD_1 xD_2', real=True)); _uD = sp.Matrix(sp.symbols('uD_1 uD_2', real=True))
_pD = _xD + _tD * _uD
_DD = _pD * (1 + _kD * _pD.dot(_pD))
_second = sp.diff(_DD, _tD, 2).subs(_tD, 0)
check("the second derivative of x(1+k|x|^2) along u is k(2|u|^2 x + 4(x.u)u), of norm <= 6|k||x| for a unit u",
      "cor:chord", sp.simplify(_second - _kD * (2 * _uD.dot(_uD) * _xD + 4 * _xD.dot(_uD) * _uD)) == sp.zeros(2, 1))

# ------------------- Prop. (unknown principal point): K K^T = f^2 diag(1,1,0) + p p^T, so l_i^T w* l_j = f^2 A_ij + d_i d_j
_fp, _pxp, _pyp = sp.symbols('f_pp p_xpp p_ypp', positive=True)
_Kp = sp.Matrix([[_fp, 0, _pxp], [0, _fp, _pyp], [0, 0, 1]]); _pt = sp.Matrix([_pxp, _pyp, 1])
_li = sp.Matrix(sp.symbols('lpa_1 lpb_1 lpe_1', real=True)); _lj = sp.Matrix(sp.symbols('lpa_2 lpb_2 lpe_2', real=True))
check("l_i^T K K^T l_j = f^2 (a_i a_j + b_i b_j) + (l_i . p)(l_j . p) for a principal point p",
      "prop:pp", sp.expand((_li.T * _Kp * _Kp.T * _lj)[0] - (_fp**2 * (_li[0]*_lj[0] + _li[1]*_lj[1]) + _li.dot(_pt) * _lj.dot(_pt))) == 0)

# ------------------- Prop. (noise): the Lipschitz constant of a form in the two angles
_aL, _bL = sp.symbols('a_L b_L', real=True)
check("cos^2 a sin^2 b + sin^2 a cos^2 b = (sin^2(a+b) + sin^2(a-b))/2 <= 1, so the rho^2 part of the gradient "
      "has norm at most rho^2, and the form is Lipschitz with constant sqrt2 f^2 + rho^2",
      "eq:rigorous", sp.simplify(sp.expand_trig(sp.cos(_aL)**2*sp.sin(_bL)**2 + sp.sin(_aL)**2*sp.cos(_bL)**2
                                               - (sp.sin(_aL+_bL)**2 + sp.sin(_aL-_bL)**2)/2)) == 0)

# ------------------- Thm. (several frames): touching axes
_a1, _a2, _a3 = sp.symbols('a_r1 a_r2 a_r3', real=True)
_Rz2 = lambda a: sp.Matrix([[sp.cos(a), -sp.sin(a), 0], [sp.sin(a), sp.cos(a), 0], [0, 0, 1]])
_Rx2 = lambda a: sp.Matrix([[1, 0, 0], [0, sp.cos(a), -sp.sin(a)], [0, sp.sin(a), sp.cos(a)]])
_Rt = _Rz2(_a1) * _Rx2(_a2) * _Rz2(_a3)
_zi2, _zj2 = sp.symbols('zeta_i2 zeta_j2', real=True)
_ok_touch = True
for (_i, _j, _k) in ((0, 1, 2), (1, 2, 0), (2, 0, 1)):
    _r0 = _zi2 * _Rt[:, _i] + _zj2 * _Rt[:, _j]
    _ok_touch &= sp.simplify(_zj2 * _Rt[:, _i] - _zi2 * _Rt[:, _j] + _Rt[:, _k].cross(_r0)) == sp.zeros(3, 1)
check("on l_k, r0 = zeta_i d_i + zeta_j d_j and zeta_j d_i - zeta_i d_j = -(d_k x r0): "
      "the touch condition reads (Xi d_k).(d_k x r0) = 0", "thm:frames|, touching axes", _ok_touch)
_s3 = sp.Symbol('s_T', positive=True); _dT = sp.Matrix(sp.symbols('dT1 dT2 dT3', real=True))
_rT = sp.Matrix(sp.symbols('rT1 rT2 rT3', real=True)); _zT = sp.Matrix([0, 0, 1])
_XiT2 = _s3**2 * sp.eye(3) + (1 - _s3**2) * _zT * _zT.T
check("focal length alone: (Xi d).(d x r0) = (1 - s^2) delta zhat.(d x r0), and zhat.(d x r0) = 0 "
      "at r0 = zhat - delta d, the ray of c*", "thm:frames|, touching axes",
      sp.expand((_XiT2 * _dT).dot(_dT.cross(_rT)) - (1 - _s3**2) * _dT[2] * _zT.dot(_dT.cross(_rT))) == 0
      and sp.expand(_zT.dot(_dT.cross(_zT - _dT[2] * _dT))) == 0)

# ------------------- Lemma (sign condition): the converse direction
_g12, _g23, _g31, _R2s = sp.symbols('g12 g23 g31 R2s', nonzero=True)
_k1sq = -_g12 * _g31 / (_g23 * _R2s)                           # eq. (k2)
_k2k3 = (_g12 / _R2s) * (_g31 / _R2s) / _k1sq                  # k2 = -g12/(k1 R2), k3 = -g31/(k1 R2)
check("with k1^2 from the closed form and k2 = -g12/(k1|r|^2), k3 = -g31/(k1|r|^2): "
      "k2 k3 = -g23/|r|^2, so all three orthogonality equations hold",
      "lem:sign", sp.simplify(_k2k3 + _g23 / _R2s) == 0)

# ------------------- Theorem (the admissible cameras form a simplicial cone)
# Three lines through c, written l_k = c x p_k; generators m_k = c x l_k.
_c = sp.Matrix(sp.symbols('c1 c2 c3', real=True))
_pts = [sp.Matrix(sp.symbols(f'p{k}1 p{k}2 p{k}3', real=True)) for k in (1, 2, 3)]
_nu = sp.symbols('nu1:4', real=True)
_ln = [_c.cross(q) for q in _pts]
_mk = [_c.cross(l) for l in _ln]
_Qs = sp.zeros(3, 3)
for _k in range(3):
    _Qs += _nu[_k] * _mk[_k] * _mk[_k].T
_Dm = lambda k, i: sp.Matrix.hstack(_c, _ln[k], _ln[i]).det()
_trip = ((0, 1, 2), (1, 2, 0), (2, 0, 1))                    # (i, j, k)
check("with w* = sum_k nu_k m_k m_k^T on c-perp: l_i^T w* l_j = nu_k Delta_ki Delta_kj, "
      "Delta_ki = det(c, l_k, l_i); each pair form sees one generator only",
      "thm:convex|, generators",
      all(sp.expand((_ln[i].T * _Qs * _ln[j])[0, 0] - _nu[k] * _Dm(k, i) * _Dm(k, j)) == 0
          for i, j, k in _trip))
check("Delta_ki = -Delta_ik, so the product of the three forms is -nu1 nu2 nu3 (Delta12 Delta23 Delta31)^2",
      "thm:convex|, sign of the product",
      all(sp.expand(_Dm(k, i) + _Dm(i, k)) == 0 for i, j, k in _trip))
check("l_k^T w* l_k = nu_i Delta_ik^2 + nu_j Delta_jk^2: positive-definiteness excludes two negative nu",
      "thm:convex|, all nu positive",
      all(sp.expand((_ln[k].T * _Qs * _ln[k])[0, 0] - _nu[i] * _Dm(i, k)**2 - _nu[j] * _Dm(j, k)**2) == 0
          for i, j, k in _trip))

# ------------------- Lemma (a junction of the frame), in the basis of the vanishing points
_vv = sp.Matrix(sp.symbols('vq1 vq2 vq3', real=True)); _yy = sp.Matrix(sp.symbols('yq1 yq2 yq3', real=True))
_xp = _c.cross(_yy)                                            # an arbitrary vector of c-perp
check("m_k = c x (c x v_k) acts on c-perp as -|c|^2 v_k",
      "lem:frame", sp.expand(_c.cross(_c.cross(_vv)).dot(_xp) + _c.dot(_c) * _vv.dot(_xp)) == 0)
_ze = sp.symbols('zeta1:4', nonzero=True); _et = sp.symbols('eta1:4', real=True); _nf = sp.symbols('nuf1:4', real=True)
_Nm = sp.diag(*_nf) + sp.Matrix(_ze) * sp.Matrix(_et).T + sp.Matrix(_et) * sp.Matrix(_ze).T
def _nu_frame(a):
    p_, q_ = [b for b in range(3) if b != a]
    return (_Nm[a, a] - _ze[a] / _ze[p_] * _Nm[a, p_] - _ze[a] / _ze[q_] * _Nm[a, q_]
            + _ze[a]**2 / (_ze[p_] * _ze[q_]) * _Nm[p_, q_])
check("N = diag(nu) + zeta eta^T + eta zeta^T  =>  "
      "nu_a = N_aa - (zeta_a/zeta_p) N_ap - (zeta_a/zeta_q) N_aq + (zeta_a^2/(zeta_p zeta_q)) N_pq",
      "eq:nuframe", all(sp.simplify(_nu_frame(a) - _nf[a]) == 0 for a in range(3)))

# ------------------- Thm. (what one frame forces): the two coefficients near a vanishing line
_zi, _zj, _zk = sp.symbols('z_i z_j z_k', nonzero=True)
_Nii, _Njj, _Nkk, _Nij, _Nik, _Njk = sp.symbols('N_ii N_jj N_kk N_ij N_ik N_jk', real=True)
_Bq = (_zi / _zj) * _Njk - _Nik
_nui = _Nii - (_zi / _zj) * _Nij - (_zi / _zk) * _Nik + (_zi**2 / (_zj * _zk)) * _Njk
_nuj = _Njj - (_zj / _zi) * _Nij - (_zj / _zk) * _Njk + (_zj**2 / (_zi * _zk)) * _Nik
check("nu_i = N_ii - (zeta_i/zeta_j) N_ij + (zeta_i/zeta_k) B  and  "
      "nu_j = N_jj - (zeta_j/zeta_i) N_ij - (zeta_j^2/(zeta_i zeta_k)) B,  B = (zeta_i/zeta_j) N_jk - N_ik",
      "thm:converse|, part (1)",
      sp.simplify(_nui - (_Nii - (_zi / _zj) * _Nij + (_zi / _zk) * _Bq)) == 0
      and sp.simplify(_nuj - (_Njj - (_zj / _zi) * _Nij - (_zj**2 / (_zi * _zk)) * _Bq)) == 0)
check("the two coefficients of B have opposite signs: their product is -(zeta_j/zeta_k)^2",
      "thm:converse|, part (1)",
      sp.simplify((_zi / _zk) * (-(_zj**2) / (_zi * _zk)) + (_zj / _zk)**2) == 0)

# ------------------- Theorems (identifiability of f; several frames): a general rotation D
_e1, _e2, _e3 = sp.symbols('euler1:4', real=True)
_Rz = lambda a: sp.Matrix([[sp.cos(a), -sp.sin(a), 0], [sp.sin(a), sp.cos(a), 0], [0, 0, 1]])
_Rx = lambda a: sp.Matrix([[1, 0, 0], [0, sp.cos(a), -sp.sin(a)], [0, sp.sin(a), sp.cos(a)]])
_Dr = _Rz(_e1) * _Rx(_e2) * _Rz(_e3)
_xs, _tt = sp.symbols('x_s t_s', real=True)
_Nf = _Dr.T * sp.diag(_xs / f**2, _xs / f**2, 1) * _Dr        # K = diag(f,f,1), w* = diag(x,x,1), V = K D
_zr = _Dr[2, :]                                               # z_a = d_a . z-hat
check("w* = diag(x,x,1), K = diag(f,f,1):  N = (x/f^2) I + (1 - x/f^2) z z^T, "
      "so N_ab = (1 - x/f^2) z_a z_b off the diagonal",
      "thm:identframe",
      sp.simplify(_Nf - (_xs / f**2) * sp.eye(3) - (1 - _xs / f**2) * _zr.T * _zr) == sp.zeros(3, 3))
# ------------------- Prop. (joint admissible set in closed form) and the exceptional point
_sg = sp.Symbol('s_ratio', real=True); _zz = sp.symbols('zc1:4', real=True); _zt = sp.symbols('zt1:4', nonzero=True)
_Ng = _sg * sp.eye(3) + (1 - _sg) * sp.Matrix(_zz) * sp.Matrix(_zz).T
def _nu_g(a):
    p_, q_ = [b for b in range(3) if b != a]
    nu = (_Ng[a, a] - _zt[a] / _zt[p_] * _Ng[a, p_] - _zt[a] / _zt[q_] * _Ng[a, q_]
          + _zt[a]**2 / (_zt[p_] * _zt[q_]) * _Ng[p_, q_])
    g = (_zz[a] - _zt[a] * _zz[p_] / _zt[p_]) * (_zz[a] - _zt[a] * _zz[q_] / _zt[q_])
    return sp.simplify(nu - (_sg + (1 - _sg) * g))
check("N = s I + (1-s) z z^T in the frame lemma gives nu_a = s + (1-s) gamma_a, "
      "gamma_a = (z_a - zeta_a w_p)(z_a - zeta_a w_q), w = z/zeta",
      "eq:gform", all(_nu_g(a) == 0 for a in range(3)))
_dk = sp.Matrix(sp.symbols('dk1 dk2 dk3', real=True))
_rstar = sp.Matrix([0, 0, 1]) - _dk[2] * _dk                    # z-hat - z_k d_k
check("the ray z-hat - z_k d_k is perpendicular to d_k for unit d_k, and its image is "
      "parallel to (d_kx, d_ky): the foot of the perpendicular from the principal point",
      "thm:identframe|, exceptional point",
      sp.simplify(_rstar.dot(_dk).subs(_dk[2]**2, 1 - _dk[0]**2 - _dk[1]**2)) == 0
      and sp.simplify(_rstar[0] * _dk[1] - _rstar[1] * _dk[0]) == 0)

_d3 = _Dr[:, 2]
check("D diag(1,1,1+t) D^T = I + t d d^T for a frame D with third axis d: "
      "frames sharing an axis leave K (I + t d d^T) K^T",
      "thm:frames",
      sp.simplify(_Dr * sp.diag(1, 1, 1 + _tt) * _Dr.T - sp.eye(3) - _tt * _d3 * _d3.T) == sp.zeros(3, 3))

# ---------------- identifiability: when does a threshold hit the true f exactly?
_r = sp.Matrix(sp.symbols('rr1 rr2 rr3', real=True))
_di = sp.Matrix(sp.symbols('pp1 pp2 pp3', real=True))
_dj = sp.Matrix(sp.symbols('qq1 qq2 qq3', real=True))
check("(r x d_i).(r x d_j) = |r|^2 (d_i.d_j) - (r.d_i)(r.d_j); for orthogonal "
      "edges the pair form at the true f is -(r.d_i)(r.d_j), zero iff an edge _|_ ray",
      "eq:edgeon",
      sp.simplify(sp.expand((_r.cross(_di)).dot(_r.cross(_dj))
                  - (_r.dot(_r) * _di.dot(_dj) - _r.dot(_di) * _r.dot(_dj)))) == 0)
_al, _be, _ga = sp.symbols('alpha_e beta_e gamma_e', real=True)
def _rot(ax, t):
    c, s = sp.cos(t), sp.sin(t)
    return {'z': sp.Matrix([[c, -s, 0], [s, c, 0], [0, 0, 1]]),
            'y': sp.Matrix([[c, 0, s], [0, 1, 0], [-s, 0, c]])}[ax]
_Rf = _rot('z', _al) * _rot('y', _be) * _rot('z', _ga)      # a general rotation
check("for ANY orthonormal frame, sum_i (d_i . z)^2 = 1 (columns d_i of a rotation), "
      "so min_i |d_i . z| <= 1/sqrt3",
      "thm:identframe|, corollary",
      sp.simplify(sum((_Rf[:, i].dot(sp.Matrix([0, 0, 1])))**2 for i in range(3)) - 1) == 0)

# --------------- Prop. (one frame): back-projected VP directions vs the IAC
_k = sp.symbols('k11 k12 k13 k22 k23', real=True)
_Kp = sp.Matrix([[_k[0], _k[1], _k[2]], [0, _k[3], _k[4]], [0, 0, 1]])
_vi = sp.Matrix(sp.symbols('vi1 vi2 vi3', real=True))
_vj = sp.Matrix(sp.symbols('vj1 vj2 vj3', real=True))
_di = _Kp.inv() * _vi; _dj = _Kp.inv() * _vj
check("(K'^-1 v_i).(K'^-1 v_j) = v_i^T (K' K'^T)^-1 v_j : orthogonal back-projected "
      "VP directions <=> v_i^T w' v_j = 0", "prop:oneframe",
      sp.simplify(_di.dot(_dj) - (_vi.T * (_Kp * _Kp.T).inv() * _vj)[0, 0]) == 0)

# --------------- Prop. (rate): the edge-on locus is a straight line in the image
_u, _vv, _fz = sp.symbols('u_img v_img f_cam', real=True)
_dd = sp.Matrix(sp.symbols('dd1 dd2 dd3', real=True))
_ray = sp.Matrix([_u, _vv, _fz])                       # un-normalised ray of pixel (u,v)
_lin = sp.Poly(sp.expand(_ray.dot(_dd)), _u, _vv)
check("r . d_i = u d_x + v d_y + f d_z is affine in (u,v): the edge-on locus is a line",
      "prop:rate", _lin.total_degree() == 1)

# ------------- Thm. (what one frame forces): axis k's edge-on line is the
# vanishing line through v_i, v_j.
_c3 = sp.Matrix(sp.symbols('cc1 cc2 cc3', real=True))
_Kq = sp.Matrix([[sp.Symbol('q11'), sp.Symbol('q12'), sp.Symbol('q13')],
                 [0, sp.Symbol('q22'), sp.Symbol('q23')], [0, 0, 1]])
_va = sp.Matrix(sp.symbols('va1 va2 va3', real=True))
_vb = sp.Matrix(sp.symbols('vb1 vb2 vb3', real=True))
_Wq = (_Kq * _Kq.T).inv()                      # omega
_rho = _Kq.inv() * _c3
_da = _Kq.inv() * _va; _db = _Kq.inv() * _vb
# axis k's edge-on line w v_k = K^-T d_k; the vanishing line v_i x v_j = (K d_i)x(K d_j).
# The cofactor identity (Ka)x(Kb) = det(K) K^-T (a x b), with d_i x d_j = d_k for a
# right-handed frame, makes them the same line.
_pa = sp.Matrix(sp.symbols('pa1 pa2 pa3', real=True))
_pb = sp.Matrix(sp.symbols('pb1 pb2 pb3', real=True))
check("cofactor identity (K a) x (K b) = det(K) K^-T (a x b) for any K",
      "thm:converse|, edge-on line = vanishing line",
      sp.simplify((_Kq * _pa).cross(_Kq * _pb) - _Kq.det() * _Kq.T.inv() * _pa.cross(_pb))
      == sp.zeros(3, 1))
check("so with v_m = K d_m: w v_k = K^-T d_k equals (v_i x v_j)/det(K) when d_i x d_j = d_k",
      "thm:converse|, edge-on line = vanishing line",
      sp.simplify(_Wq * (_Kq * _pa.cross(_pb)) - _Kq.T.inv() * _pa.cross(_pb)) == sp.zeros(3, 1))

# ------------- Thm. (identifiability): an axis parallel to the image plane.
# Level camera: d_i = (0,1,0); d_j, d_k horizontal at yaw t.  The thresholds of
# the pairs containing i depend on the junction's abscissa u alone.
_t, _Zc = sp.symbols('t_yaw Z_c', positive=True)
_Pl = K.inv() * c * _Zc
_Dl = [sp.Matrix([0, 1, 0]), sp.Matrix([sp.cos(_t), 0, sp.sin(_t)]),
       sp.Matrix([-sp.sin(_t), 0, sp.cos(_t)])]
def _line_l(d):
    q = K * (_Pl + d); q = q / q[2]
    ex, ey = q[0] - u, q[1] - v
    return sp.Matrix([ey, -ex, -(ey * u - ex * v)])
_Ll = [_line_l(d) for d in _Dl]
def _thr_l(i, j):
    return sp.simplify(-(_Ll[i][2] * _Ll[j][2]) / (_Ll[i][0] * _Ll[j][0] + _Ll[i][1] * _Ll[j][1]))
_xi_j = f * sp.cos(_t) / sp.sin(_t); _xi_k = -f * sp.sin(_t) / sp.cos(_t)
_x01, _x02 = _thr_l(0, 1), _thr_l(0, 2)
check("axis parallel to the image plane: x_ij = -u xi_j and x_ik = -u xi_k, "
      "independent of the distance v from that axis's edge-on line",
      "thm:identframe|, excluded axis",
      sp.simplify(_x01 + u * _xi_j) == 0 and sp.simplify(_x02 + u * _xi_k) == 0
      and sp.diff(_x01, v) == 0 and sp.diff(_x02, v) == 0)
check("xi_j xi_k = -f^2, so x_ij = f^2 only at u = xi_k, on the edge-on line of axis j",
      "thm:identframe|, excluded axis",
      sp.simplify(_xi_j * _xi_k + f**2) == 0 and sp.simplify(_x01.subs(u, _xi_k) - f**2) == 0)

# ----------------------- Prop. 5, three non-concurrent lines: at most two frames
_al = sp.symbols('alpha', real=True)
_n2 = sp.Matrix(sp.symbols('n2x n2y n2z', real=True))
_n3 = sp.Matrix(sp.symbols('n3x n3y n3z', real=True))
_h1 = sp.Matrix(sp.symbols('h1x h1y h1z', real=True))
_h2 = sp.Matrix(sp.symbols('h2x h2y h2z', real=True))
_d1 = _h1 * sp.cos(_al) + _h2 * sp.sin(_al)
_cond = sp.expand(_n2.dot(_n3) - (_n3.dot(_d1)) * (_n2.dot(_d1)))
_p = sp.Poly(_cond, sp.cos(_al), sp.sin(_al))
check("the last constraint is a quadratic form in (cos a, sin a), so at most "
      "four roots in [0,2pi) and, since a ~ a+pi, at most two frames",
      "prop:threelines", _p.total_degree() == 2)

# ------------------------------------------------------- Remark 1 (radial edge)
# e1 = 0 makes two of the three factors proportional to x, so
#     L(x) = A12 A31 x^2 (A23 x + e2 e3)
# which has at most the single positive threshold -e2 e3 / A23.
Lr = sp.expand(L.subs(e1, 0))
A23 = a2 * a3 + b2 * b3
A31 = a3 * a1 + b3 * b1
check("with e1 = 0, L(x) = A12 A31 x^2 (A23 x + e2 e3): one threshold at most",
      "rem:exceptional",
      sp.simplify(Lr - A12 * A31 * x**2 * (A23 * x + e2 * e3)) == 0)

# at the principal point every e_i vanishes and L has constant sign
check("at the principal point L(x) = A12 A23 A31 x^3, of constant sign",
      "rem:exceptional",
      sp.simplify(L.subs({e1: 0, e2: 0, e3: 0})
                  - A12 * A23 * A31 * x**3) == 0)

# ----------------------------------------------------------------- Section 5.2
# w = n3 x n3' = (f p, f q, f^2 s) with v3 = l3 x l3' = (p, q, s).

a3p, b3p, e3p = sp.symbols('a3p b3p e3p', real=True)
n3 = normal(a3, b3, e3)
n3p = normal(a3p, b3p, e3p)
w = sp.expand(n3.cross(n3p))
v3 = sp.Matrix([a3, b3, e3]).cross(sp.Matrix([a3p, b3p, e3p]))
p_, q_, s_ = v3
check("w = (f p, f q, f^2 s) with (p,q,s) = l3 x l3'", "sec:elimination",
      sp.simplify(w - sp.Matrix([f * p_, f * q_, f**2 * s_])) == sp.zeros(3, 1))

n1 = normal(a1, b1, e1)
n2 = normal(a2, b2, e2)
E = sp.expand((n1.dot(n2)) * (w.dot(w)) - (n1.dot(w)) * (n2.dot(w)))

degs = sorted({m[0] for m in sp.Poly(E, f).monoms()})
check(f"E is even in f, degree 6 (exponents {degs})", "sec:elimination",
      degs == [2, 4, 6])

A12 = a1 * a2 + b1 * b2
m1 = sp.Matrix([a1, b1, e1]).dot(v3)
m2 = sp.Matrix([a2, b2, e2]).dot(v3)
c2 = A12 * s_**2
c1 = A12 * (p_**2 + q_**2) + e1 * e2 * s_**2 - m1 * m2
c0 = e1 * e2 * (p_**2 + q_**2)
Ex = sp.expand(E.subs(f, sp.sqrt(x)))
check("E = x (c2 x^2 + c1 x + c0) with the stated coefficients",
      "eq:quadratic",
      sp.simplify(Ex - sp.expand(x * (c2 * x**2 + c1 * x + c0))) == 0)
check("x = 0 is a root of E (spurious: w vanishes at f = 0)", "sec:elimination",
      sp.simplify(Ex.subs(x, 0)) == 0
      and sp.simplify(w.subs(f, 0)) == sp.zeros(3, 1))

d3 = w / sp.sqrt(w.dot(w))
cleared = sp.simplify(((n1.T * (sp.eye(3) - d3 * d3.T) * n2)[0, 0]) * w.dot(w) - E)
check("E is n1^T (I - d3 d3^T) n2 = 0 with the denominator cleared",
      "eq:E", sp.simplify(cleared) == 0)

# n_i . w = f^2 (l_i . v3), which is why E is even and factors through x.
check("n_i . w = f^2 (l_i . v3)", "sec:elimination",
      sp.simplify(sp.expand(n1.dot(w) - f**2 * m1)) == 0
      and sp.simplify(sp.expand(n2.dot(w) - f**2 * m2)) == 0)


# ------------------------------------- Section 5.2, the geometric form
# E = x s^2 [ (A12 x + e1 e2)(x + |v3|^2) - d1 d2 x ], where e_i and d_i are
# the signed distances to line i from the principal point and from the
# vertical vanishing point.
V2 = (p_**2 + q_**2) / s_**2
dd1 = (a1 * p_ + b1 * q_) / s_ + e1
dd2 = (a2 * p_ + b2 * q_) / s_ + e2
check("E = x s^2 [ (A12 x + e1 e2)(x + |v3|^2) - d1 d2 x ]",
      "eq:geosolver",
      sp.simplify(sp.together(Ex - sp.expand(
          x * s_**2 * ((A12 * x + e1 * e2) * (x + V2) - dd1 * dd2 * x)))) == 0)
check("d_i = (a_i, b_i) . (v3 - c), the signed distance from the vertical "
      "vanishing point to line i", "sec:elimination",
      sp.simplify(sp.expand(sp.together(
          (dd1 - (a1 * (p_/s_ - u) + b1 * (q_/s_ - v))).subs(
              {e1: -(a1*u + b1*v)})))) == 0)
check("if d1 d2 = 0 the only positive root is the single-corner threshold "
      "-e1 e2 / A12 of Thm. 1", "sec:elimination",
      sp.simplify(((A12 * x + e1 * e2) * (x + V2)).subs(
          x, -e1 * e2 / A12)) == 0)

# --------------------------------------------------- Section 5.3, gravity
# With gravity known, d3 = g is FIXED in camera coordinates: unlike w it does
# not scale with f, so n1^T (I - g g^T) n2 is a quadratic in f and not in f^2.
# The odd term is -f g_z (gamma_1 e_2 + gamma_2 e_1), gamma_i = a_i gx + b_i gy.
gx, gy, gz = sp.symbols('gx gy gz', real=True)
g_vec = sp.Matrix([gx, gy, gz])
G = sp.expand(n1.dot(n2) - (n1.dot(g_vec)) * (n2.dot(g_vec)))
Pg = sp.Poly(G, f)
gamma1 = a1 * gx + b1 * gy
gamma2 = a2 * gx + b2 * gy
check("gravity condition is a quadratic in f (degrees 0, 1, 2 present)",
      "sec:variants",
      sorted({m[0] for m in Pg.monoms()}) == [0, 1, 2])
check("its odd coefficient is -g_z (gamma_1 e_2 + gamma_2 e_1), nonzero in "
      "general, so the condition is not a polynomial in f^2", "sec:variants",
      sp.simplify(Pg.coeff_monomial(f)
                  + gz * (gamma1 * e2 + gamma2 * e1)) == 0)

# The vertical line gives f linearly: n3 . g = f (a3 gx + b3 gy) + e3 gz.
check("n3 . g = f (a3 gx + b3 gy) + e3 gz is linear in f", "sec:variants",
      sp.simplify(n3.dot(g_vec)
                  - (f * (a3 * gx + b3 * gy) + e3 * gz)) == 0)

# A gravity sensor does not give the horizon in pixels: K^-T g depends on f.
check("the imaged horizon K^-T g is proportional to (gx, gy, f gz), so it "
      "still depends on f", "sec:variants",
      sp.simplify(sp.Matrix(K.inv().T * g_vec) * f
                  - sp.Matrix([gx, gy, f * gz])) == sp.zeros(3, 1))


# ------------------------------------------------------- Theorem 1 (numeric)
# Hypothesis pairs are (G1 R, G2 R D) with G_i in {I, H_i}; the pair is
# consistent when the two frames agree up to a diagonal sign matrix.
# For NONDEGENERATE corners: only the true pair is consistent unless the rays
# are parallel, in which case the double flip is consistent as well.

rng = np.random.default_rng(0)


def H(rv):
    rv = np.asarray(rv, float)
    rv = rv / np.linalg.norm(rv)
    return np.eye(3) - 2 * np.outer(rv, rv)


def rand_frame():
    A = rng.standard_normal((3, 3))
    Qm, Rm = np.linalg.qr(A)
    Qm = Qm @ np.diag(np.sign(np.diag(Rm)))
    if np.linalg.det(Qm) < 0:
        Qm[:, 0] *= -1
    return Qm


def consistent(F1, F2, tol=1e-9):
    return np.allclose(np.abs(F1.T @ F2), np.eye(3), atol=tol)


def degenerate(Pt, Fr, tol=1e-3):
    """An edge along the ray, or two edges sharing one image line."""
    rv = np.asarray(Pt, float)
    rv = rv / np.linalg.norm(rv)
    for i in range(3):
        if abs(abs(rv @ Fr[:, i]) - 1) < tol:
            return True
    for i, j in ((0, 1), (1, 2), (2, 0)):
        ni = np.cross(rv, Fr[:, i])
        nj = np.cross(rv, Fr[:, j])
        if np.linalg.norm(np.cross(ni, nj)) < tol:
            return True
    return False


def hypothesis_table(P1, P2, Fr, D):
    H1, H2 = H(P1), H(P2)
    return tuple(consistent(G1 @ Fr, G2 @ (Fr @ D))
                 for G1 in (np.eye(3), H1) for G2 in (np.eye(3), H2))


ONLY_TRUE = (True, False, False, False)
DOUBLE_FLIP = (True, False, False, True)

n_generic = 0
ok_generic = True
for _ in range(2000):
    Fr = rand_frame()
    D = np.diag(rng.choice([-1.0, 1.0], 3))
    P1 = rng.uniform(-2, 2, 3) + np.array([0, 0, 4.0])
    P2 = rng.uniform(-2, 2, 3) + np.array([0, 0, 4.0])
    if degenerate(P1, Fr) or degenerate(P2, Fr @ D):
        continue
    if np.linalg.norm(np.cross(P1 / np.linalg.norm(P1),
                               P2 / np.linalg.norm(P2))) < 1e-6:
        continue
    n_generic += 1
    ok_generic &= hypothesis_table(P1, P2, Fr, D) == ONLY_TRUE
check(f"non-parallel rays: only the true pair is consistent "
      f"({n_generic} nondegenerate pairs)", "thm:interval", ok_generic)

n_par = 0
ok_par = True
for _ in range(500):
    Fr = rand_frame()
    D = np.diag(rng.choice([-1.0, 1.0], 3))
    P1 = rng.uniform(-2, 2, 3) + np.array([0, 0, 4.0])
    P2 = rng.uniform(1.2, 3.0) * P1          # same ray
    if degenerate(P1, Fr) or degenerate(P2, Fr @ D):
        continue
    n_par += 1
    ok_par &= hypothesis_table(P1, P2, Fr, D) == DOUBLE_FLIP
check(f"parallel rays: the double flip is consistent too, the single flips "
      f"are not ({n_par} pairs)", "thm:interval", ok_par)

# The configuration that the algebraic argument appears to allow -- rays 90
# degrees apart with r1 x r2 along a frame axis, so that H2 H1 = R D' R^T --
# does not arise for nondegenerate corners: both rays and the other two axes
# lie in the plane perpendicular to that axis, so at EACH corner those two
# edges share one image line.  This is why Theorem 1 has a single exception.
ok_alg, ok_deg = True, True
n_perp = 0
for _ in range(500):
    Fr = rand_frame()
    k = int(rng.integers(3))
    dk = Fr[:, k]
    Dp = -np.ones(3)
    Dp[k] = 1.0                       # 180 degrees about d_k
    Dp = np.diag(Dp)
    ek = np.cross(dk, rng.standard_normal(3))
    ek /= np.linalg.norm(ek)
    P1, P2 = 3.0 * ek, 3.0 * np.cross(dk, ek)
    n_perp += 1
    ok_alg &= np.abs(H(P2) @ H(P1) - Fr @ Dp @ Fr.T).max() < 1e-12
    ok_deg &= degenerate(P1, Fr) and degenerate(P2, Fr)
check(f"perpendicular rays with r1 x r2 along a frame axis satisfy "
      f"H2 H1 = R D' R^T ({n_perp} configurations)", "thm:interval|, discussion",
      ok_alg)
check("...but both corners are then degenerate (two edges share one image "
      "line), so this is not an exception to Thm. 1", "thm:interval|, discussion",
      ok_deg)


# ---------------------------- Proposition 2 and the interval theorem (numeric)
def corner_lines(Pt, Fr, foc):
    """Image point and the three unit line vectors (a, b, e) of a corner."""
    Km = np.diag([foc, foc, 1.0])
    cp = Km @ Pt
    cp = cp / cp[2]
    out = []
    for i in range(3):
        cq = Km @ (Pt + 1e-6 * Fr[:, i])
        cq = cq / cq[2]
        d = (cq - cp)[:2]
        d = d / np.linalg.norm(d)
        a, b = d[1], -d[0]
        out.append(np.array([a, b, -(a * cp[0] + b * cp[1])]))
    return cp, out


def coefficients(cp, L):
    """The three linear factors (A_ij, e_i e_j), with the lines re-projected
    through the junction so that n_i . r = 0 holds exactly."""
    L = [np.array([l[0], l[1], -(l[0] * cp[0] + l[1] * cp[1])]) for l in L]
    out = []
    for i, j in ((0, 1), (1, 2), (2, 0)):
        ai, bi, ei = L[i]
        aj, bj, ej = L[j]
        out.append((ai * aj + bi * bj, ei * ej))
    return out


def positive_roots(co):
    return sorted(-E / A for A, E in co if abs(A) > 1e-300 and -E / A > 1e-13)


N_SEARCH = 500 if QUICK else 20000
n_fork = n_corner = 0
ok_fork = True
max_components = 1
parity_ok = True
for _ in range(N_SEARCH):
    foc = rng.uniform(300, 1600)
    Fr = rand_frame()
    Pt = np.array([rng.uniform(-3, 3), rng.uniform(-3, 3), rng.uniform(1.5, 8)])
    cp, L = corner_lines(Pt, Fr, foc)
    if max(abs(cp[0]), abs(cp[1])) > 1e5:
        continue
    n_corner += 1

    # Prop. 2: all three edges share a sign  <=>  all three g_ij < 0 (a fork)
    rv = np.linalg.inv(np.diag([foc, foc, 1.0])) @ cp
    tv = [np.cross(np.diag([foc, foc, 1.0]).T @ l, rv) for l in L]
    alpha = [Fr[:, i] @ rv for i in range(3)]
    same_sign = all(a > 0 for a in alpha) or all(a < 0 for a in alpha)
    all_neg = all(tv[i] @ tv[j] < 0 for i, j in ((0, 1), (1, 2), (2, 0)))
    if same_sign:
        n_fork += 1
    ok_fork &= (same_sign == all_neg)

    # Conjecture 1: count the sign changes of Q on (0, inf)
    co = coefficients(cp, L)
    rs = positive_roots(co)
    edges = [0.0] + rs + [(rs[-1] if rs else 1.0) * 1e8 + 1.0]
    signs = []
    for k in range(len(edges) - 1):
        lo, hi = edges[k], edges[k + 1]
        xm = np.sqrt(max(lo, hi * 1e-14) * hi)
        signs.append(np.sign(np.prod([A * xm + E for A, E in co])))
    changes = sum(1 for k in range(len(signs) - 1)
                  if signs[k] * signs[k + 1] < 0)
    prodA = np.prod([A for A, _ in co])
    parity_ok &= ((changes % 2 == 1) == (prodA < 0))
    max_components = max(max_components, changes // 2 + (changes % 2))

check(f"uniform edge sign <=> fork pattern, i.e. all g_ij < 0 "
      f"({n_fork} uniform-sign corners out of {n_corner})", "prop:concave", ok_fork)
check(f"parity: Q has an odd number of sign changes exactly when "
      f"A12 A23 A31 < 0 ({n_corner} corners)", "prop:bound|(2)", parity_ok)
check(f"F is a single interval ({n_corner} corners)", "thm:interval", max_components == 1)


# ----------------------------------------------------------------- summary
print()
bad = [row for row in results if not row[2]]
print(f"{len(results) - len(bad)}/{len(results)} checks passed")
if bad:
    for name, where, _ in bad:
        print(f"  FAILED -- {where}: {name}")
sys.exit(1 if bad else 0)


==> theorem_pass_test.py <==
"""Brute-force checks of three results no outside reader has checked:
Theorem 6 (closed-form interval), Proposition 5(2) (unbounded iff orthographic rule),
and the mirror theorem (only the true pair of hypotheses is consistent)."""
import numpy as np
rng=np.random.default_rng(7)
# ---- Theorem 6 and Prop 5(2): random junctions, F from a fine sign chart of the exact product
bad6=bad5=n=0
mus=np.concatenate([np.geomspace(1e-6,1e6,40001)])
for _ in range(20000):
    psi=rng.uniform(-np.pi,np.pi,3); rho=rng.uniform(1,500)
    if np.min(np.abs(np.sin(psi)))<1e-3: continue
    lam={}
    for i,j in ((0,1),(1,2),(2,0)): lam[(i,j)]=np.cos(psi[i]-psi[j])/(np.sin(psi[i])*np.sin(psi[j]))
    if min(abs(np.sin(psi[i]-psi[j])) for i,j in lam)<1e-3: continue          # distinct lines, margin
    n+=1
    prod=np.ones_like(mus)
    for (i,j),l in lam.items(): prod*=(np.cos(psi[i]-psi[j])*mus*rho**2+rho**2*np.sin(psi[i])*np.sin(psi[j]))   # A f^2 + e e
    neg=prod<0
    S=[k for k,l in lam.items() if l<0]; th=sorted(rho/np.sqrt(-lam[k]) for k in S)
    f=np.sqrt(mus)*rho
    pred=np.zeros_like(neg)
    if len(S)==1: pred=f>th[0]
    elif len(S)==2: pred=(f>th[0])&(f<th[1])
    near=np.zeros_like(neg)
    for t in th: near|=np.abs(f/t-1)<1e-3
    bad6+= np.any((neg!=pred)&~near) or len(S)>2
    A=np.prod([np.cos(psi[i]-psi[j]) for i,j in lam]); unb=neg[-1]
    bad5+= (A<0)!=unb if abs(A)>1e-6 else 0
print(f"Theorem 6: closed form against the exact sign chart: {n-bad6}/{n} junctions agree")
print(f"Prop 5(2): unbounded above <=> product of raw-angle cosines < 0: {n-bad5}/{n} agree")
# ---- mirror theorem
def H(r): r=r/np.linalg.norm(r); return np.eye(3)-2*np.outer(r,r)
def is_sign_diag(M): return np.allclose(np.abs(M),np.eye(3),atol=1e-9)
cnt={'true only':0,'other':0}; par_ok=0; npar=0
for _ in range(20000):
    Q,_r=np.linalg.qr(rng.standard_normal((3,3))); R=Q*np.sign(np.diag(_r))
    D=np.diag(rng.choice([-1,1],3)); r1=rng.standard_normal(3); r1[2]=abs(r1[2])+0.3; r2=rng.standard_normal(3); r2[2]=abs(r2[2])+0.3
    if min(abs((R[:,k]/1)@(r/np.linalg.norm(r))) for r in (r1,r2) for k in range(3))>0.999: continue
    hyps=[(G1,G2) for G1 in (np.eye(3),H(r1)) for G2 in (np.eye(3),H(r2))]
    cons=[is_sign_diag((G1@R).T@(G2@R@D)) for G1,G2 in hyps]
    cnt['true only' if cons==[True,False,False,False] else 'other']+=1
    # parallel rays: the double flip is consistent too
    rp=r1*rng.uniform(0.5,2); hp=[(G1,G2) for G1 in (np.eye(3),H(r1)) for G2 in (np.eye(3),H(rp))]
    cp=[is_sign_diag((G1@R).T@(G2@R@D)) for G1,G2 in hp]; npar+=1; par_ok+= cp==[True,False,False,True]
print(f"Theorem 19: non-parallel rays, only the true pair consistent: {cnt['true only']}/{sum(cnt.values())}")
print(f"            parallel rays, true pair and double flip consistent: {par_ok}/{npar}")


==> tilt_exact.py <==
import numpy as np, itertools
from yud_path import YUD
import yorkurban as Y, yu_junctions
from common import Kmat, coeffs, admissible
f_true,pp,images=Y.load_packed(YUD)
Jt,_,_,_=yu_junctions.collect(centre=(pp[0],pp[1]))
K=Kmat(f_true)
def img_dir(c,d):
    P=np.linalg.inv(K)@np.array([c[0],c[1],1.0])*5.0
    q=K@(P+1e-5*d); q=q[:2]/q[2]; e=q-c; n=np.linalg.norm(e); return e/n if n>1e-12 else None
def match(L_real,c,D):
    """assign the three real half-edges to the three axes; return (residual, signed axes)"""
    real=[np.array([l[1],-l[0]]) for l in L_real]            # half-edge directions (b,-a)
    best=(np.inf,None)
    for perm in itertools.permutations(range(3)):
        res=0; ax=[]
        for i,k in enumerate(perm):
            e=img_dir(c,D[:,k])
            if e is None: res=np.inf; break
            cs=real[i]@e; res+=np.degrees(np.arccos(min(1,abs(cs)))); ax.append(np.sign(cs)*D[:,k])
        if res<best[0]: best=(res,ax)
    return best
tot={0:0.0,1:0.0}
for L_real,c,idx,lens in Jt:
    for var in (0,1):
        tot[var]+=match(L_real,c[:2],Y.align_gt_frame(images[idx][3])[var])[0]
var=min(tot,key=tot.get)
print(f"mean misalignment of real edges with the frame's vanishing points: stored sign {tot[0]/len(Jt)/3:.1f} deg per edge, y flipped {tot[1]/len(Jt)/3:.1f} deg per edge")
print("-> the correct convention is:", "stored sign" if var==0 else "y flipped")
nb=n=0; which=[]
for q,(L_real,c,idx,lens) in enumerate(Jt):
    D=Y.align_gt_frame(images[idx][3])[var]; res,ax=match(L_real,c[:2],D)
    L=[]
    for d in ax:
        e=img_dir(c[:2],d); a,b=e[1],-e[0]; L.append(np.array([a,b,-(a*c[0]+b*c[1])]))
    cm=admissible(coeffs(c[:2],L))
    if not cm: continue
    n+=1
    if cm[-1][1]<1e13: nb+=1; which.append((q,np.sqrt(cm[0][0])/f_true,np.sqrt(cm[-1][1])/f_true))
print(f"\nthe SAME 181 junctions, made exact (noise removed, same half-edges, true frame):")
print(f"   bounded above: {nb} of {n} = {100*nb/n:.1f}%    (observed with noise: 2 of 181 = 1.1%)")
for q,lo,hi in which: print(f"     junction {q}: admissible interval [{lo:.2f}, {hi:.2f}] x f")


==> tilt_match.py <==
"""Close the loop: noiseless synthetic corners at the REAL junction positions,
under each image's REAL Manhattan frame.  How many are bounded above?"""
import numpy as np, itertools
from yud_path import YUD
import yorkurban as Y, yu_junctions
from common import Kmat, coeffs, admissible
f_true,pp,images=Y.load_packed(YUD)
Jt,_,_,_=yu_junctions.collect(centre=(pp[0],pp[1]))          # centred on the true principal point
K=Kmat(f_true)
def lines_at(c,D,signs):
    P=np.linalg.inv(K)@np.array([c[0],c[1],1.0])*5.0; L=[]
    for i in range(3):
        q=K@(P+1e-5*signs[i]*D[:,i]); q=q[:2]/q[2]; e=q-c; n=np.linalg.norm(e)
        if n<1e-12: return None
        e/=n; a,b=e[1],-e[0]; L.append(np.array([a,b,-(a*c[0]+b*c[1])]))
    return L
for variant,name in ((0,"stored sign"),(1,"y flipped")):
    nb=n=0; per_tilt=[]
    for L_real,c,idx,lens in Jt:
        vp=images[idx][3]; D=Y.align_gt_frame(vp)[variant]
        for signs in itertools.product((1,-1),repeat=3):
            L=lines_at(c[:2],D,signs)
            if L is None: continue
            cm=admissible(coeffs(c[:2],L))
            if not cm: continue
            n+=1; nb+=cm[-1][1]<1e13
    print(f"real positions, real frames ({name}): bounded above {100*nb/n:.1f}% of {n} noiseless corners")
print("observed on the real junctions: 2 of 181 = 1.1%  (one of the two is wrong)")


==> touch_frames_test.py <==
"""Touching vanishing lines in the several-frames theorem.
(1) the touch condition of Thm 12, zeta_j N_ik = zeta_i N_jk at c0, equals (Xi d_k).(d_k x r0) = 0
(2) for the focal length alone it vanishes for all f' exactly at the exceptional point c* of Thm 16
(3) junction level: three photographs that only pitch, showing only their horizons, admit
    K(I + t n n^T)K^T; a fourth frame whose vanishing line only TOUCHES a corner removes the
    family when n.d and n.(d x r0) are nonzero, and leaves it when n.(d x r0) = 0."""
import numpy as np
rng=np.random.default_rng(3)
def rand_rot():
    Q,R=np.linalg.qr(rng.standard_normal((3,3))); Q=Q@np.diag(np.sign(np.diag(R)))
    if np.linalg.det(Q)<0: Q[:,0]*=-1
    return Q
# (1)
worst=0.0
for _ in range(3000):
    K=np.array([[rng.uniform(400,1500),rng.normal(0,30),rng.normal(0,100)],[0,rng.uniform(400,1500),rng.normal(0,100)],[0,0,1.0]])
    R=rand_rot(); A=rng.standard_normal((3,3)); Xi=A@A.T+0.1*np.eye(3)
    k=rng.integers(3); i,j=(k+1)%3,(k+2)%3                      # cyclic
    r0=np.cross(R[:,k],rng.standard_normal(3))                   # a ray perpendicular to d_k: c0 on l_k
    N=R.T@Xi@R; z=R.T@r0                                         # zeta at c0 for V = K R
    lhs=z[j]*N[i,k]-z[i]*N[j,k]; rhs=-(Xi@R[:,k])@np.cross(R[:,k],r0)
    worst=max(worst,abs(lhs-rhs)/(abs(rhs)+np.linalg.norm(Xi)*np.linalg.norm(r0)))
print(f"(1) zeta_j N_ik - zeta_i N_jk = -(Xi d_k).(d_k x r0): worst relative difference over 3000 cases {worst:.1e}")
# (2)
zh=np.array([0,0,1.0]); worst2=0.0; at_star=[]
for _ in range(2000):
    d=rng.standard_normal(3); d/=np.linalg.norm(d); s2=rng.uniform(0.3,3)
    Xi=s2*np.eye(3)+(1-s2)*np.outer(zh,zh)
    r0=np.cross(d,rng.standard_normal(3))
    val=(Xi@d)@np.cross(d,r0); pred=(1-s2)*d[2]*(zh@np.cross(d,r0))
    worst2=max(worst2,abs(val-pred)/(1+abs(pred)))
    rstar=zh-d[2]*d; at_star.append(abs((Xi@d)@np.cross(d,rstar)))
print(f"(2) focal length alone: (Xi d).(d x r0) = (1-s^2) delta zhat.(d x r0): worst difference {worst2:.1e};")
print(f"    at r0 = zhat - delta d, the ray of the point c* of Theorem 16, it vanishes for every s: max {max(at_star):.1e}")
# (3) junction level.  A frame with one vanishing line touching a corner and the other two missing
# the image needs a narrow view, so f is larger here than elsewhere.
half=480.0
K=np.array([[1800.,15.,40.],[0.,1500.,-30.],[0.,0.,1.]]); Ki=np.linalg.inv(K)
def rot(ax,deg):
    a=np.radians(deg); c,s_=np.cos(a),np.sin(a)
    return {'x':np.array([[1,0,0],[0,c,-s_],[0,s_,c]]),'y':np.array([[c,0,s_],[0,1,0],[-s_,0,c]]),'z':np.array([[c,-s_,0],[s_,c,0],[0,0,1]])}[ax]
corners=[np.array([x,y,1.0]) for x in (-half,half) for y in (-half,half)]
C=np.column_stack([rng.uniform(-half,half,300000),rng.uniform(-half,half,300000),np.ones(300000)])
nearpts=[]
for c0 in corners:
    sx,sy=np.sign(c0[0]),np.sign(c0[1])
    nearpts.append(np.column_stack([c0[0]-sx*10.0**rng.uniform(-9,1.5,60000),c0[1]-sy*10.0**rng.uniform(-9,1.5,60000),np.ones(60000)]))
C=np.vstack([C]+nearpts)
def line_state(l):
    vals=np.array([l@c for c in corners]); sc=np.abs(vals).max(); on=(np.abs(vals)<1e-9*sc).sum()
    if vals.min()<-1e-9*sc and vals.max()>1e-9*sc: return 'crosses'
    return 'contains an edge' if on>=2 else ('touches' if on==1 else 'misses')
def states(R): return [line_state(Ki.T@R[:,a]) for a in range(3)]
def complete(d3):
    """a frame with third axis d3 whose other two vanishing lines miss the image"""
    e=np.cross(d3,[1.0,0,0]); e/=np.linalg.norm(e); f2=np.cross(d3,e)
    for phi in np.linspace(0,np.pi,1441):
        d1=np.cos(phi)*e+np.sin(phi)*f2; R=np.column_stack([d1,np.cross(d3,d1),d3])
        st=states(R)
        if st[0]=='misses' and st[1]=='misses': return R
    return None
def nu_min(Xi,frames):
    m=np.inf
    for R in frames:
        N=R.T@Xi@R; Z=(R.T@Ki@C.T).T; Z=Z[np.abs(Z).min(1)>1e-12]
        for a in range(3):
            p,q=[x for x in range(3) if x!=a]
            m=min(m,(N[a,a]-Z[:,a]/Z[:,p]*N[a,p]-Z[:,a]/Z[:,q]*N[a,q]+Z[:,a]**2/(Z[:,p]*Z[:,q])*N[p,q]).min())
    return m
fr=lambda pitch,yaw: rot('x',pitch)@rot('y',yaw)
photos=[fr(4,40),fr(11,50),fr(-7,45)]; n=np.array([1.0,0,0])
print("\n(3) three photographs that only pitch, horizons only (f_x = 1800):",[states(R) for R in photos])
for t in (0.05,0.2): print(f"    K(I + {t} n n^T)K^T, n = e1: smallest nu over the three = {nu_min(np.eye(3)+t*np.outer(n,n),photos):+.3f}")
def try_axis(label,d3,c0):
    d3=d3/np.linalg.norm(d3); l=Ki.T@d3
    if line_state(l)!='touches': return False
    R4=complete(d3)
    if R4 is None: return False
    r0=Ki@c0
    print(f"    {label}: corner {c0[:2].astype(int)}, lines {states(R4)}, n.d = {n@d3:+.3f}, n.(d x r0) = {n@np.cross(d3,r0):+.2e}")
    for t in (0.05,0.2):
        m=nu_min(np.eye(3)+t*np.outer(n,n),photos+[R4])
        print(f"        all four frames, t={t}: smallest nu = {m:+.3e} -> {'ADMITTED' if m>0 else 'rejected'}")
    return True
for c0 in corners:
    sx,sy=np.sign(c0[0]),np.sign(c0[1]); l=np.array([sx,sy,-(sx*c0[0]+sy*c0[1])]); d3=K.T@l; d3/=np.linalg.norm(d3)
    if line_state(Ki.T@d3)!='touches': continue
    R4=complete(d3)
    if R4 is None: continue
    r0=Ki@c0; rh=r0/np.linalg.norm(r0)
    print(f"    touching frame at corner {c0[:2].astype(int)}: lines {states(R4)};  n.d = {n@d3:+.3f}, n.(d x r0) = {n@np.cross(d3,r0):+.2e}")
    for t in (0.05,0.2):
        m=nu_min(np.eye(3)+t*np.outer(n,n),photos+[R4])
        print(f"        with the three photographs, family t={t}: smallest nu = {m:+.3e} -> {'ADMITTED' if m>0 else 'rejected'}")
    print("    the touching frame alone, perturbations I + t a a^T:")
    for lab,a in (("a = r0 (satisfies the touch condition)",rh),("a = e1 (violates it)",n)):
        row=[]
        for t in (1e-3,1e-2,0.05,0.2):
            row.append(f"t={t:g}: {nu_min(np.eye(3)+t*np.outer(a,a),[R4]):+.2e}")
        print(f"        {lab:40s} "+"   ".join(row))
    break


==> touch_test.py <==
"""Independent check of the referee's counterexample A: a vanishing line that only
TOUCHES the image (at a corner) forces exactly one linear condition, N_ik = t0 N_jk."""
import numpy as np
half=480.0; f=1440.0; K=np.diag([f,f,1.0])
R=np.array([[0.2805,-0.5596,0.7798],[-0.8551,0.2233,0.4679],[-0.4360,-0.7981,-0.4159]])
U_,S_,Vt=np.linalg.svd(R); R=U_@Vt                      # nearest exact rotation to the 4-digit entries
# the entries are given to four digits; make axis 3 exactly perpendicular to the corner's ray
r0=np.array([half/f,half/f,1.0]); d3=R[:,2]-(R[:,2]@r0)*r0/(r0@r0); d3/=np.linalg.norm(d3)
d1=R[:,0]-(R[:,0]@d3)*d3; d1/=np.linalg.norm(d1); R=np.column_stack([d1,np.cross(d3,d1),d3])
V=K@R; Vi=np.linalg.inv(V)
corner=np.array([half,half,1.0]); z0=Vi@corner
print("zeta at the corner (480,480):",np.round(z0/np.abs(z0).max(),5),"  -> zeta_3 = 0 there: line 3 passes through the corner")
g=np.linspace(-half,half,481); X,Y=np.meshgrid(g,g); C=np.stack([X.ravel(),Y.ravel(),np.ones(X.size)],1); Z=(Vi@C.T).T
print("zeta_3 over the image, relative to its largest magnitude: min %.2e, max %.2e (one sign: the line touches, it does not cross)"%(Z[:,2].min()/np.abs(Z[:,2]).max(),Z[:,2].max()/np.abs(Z[:,2]).max()))
print("sign changes of zeta over the closed image, axes 1,2,3:",[bool(Z[:,a].min()<-1e-9*np.abs(Z[:,a]).max() and Z[:,a].max()>1e-9*np.abs(Z[:,a]).max()) for a in range(3)],
      "| min |zeta|:",np.round(np.abs(Z).min(0)/np.abs(Z).max(0),6))
t0=z0[0]/z0[1]; print(f"t0 = zeta_1/zeta_2 at the corner = {t0:.5f}")
def nu_min(N,pts):
    Zp=(Vi@pts.T).T; m=np.inf
    for a in range(3):
        p,q=[b for b in range(3) if b!=a]
        nu=N[a,a]-Zp[:,a]/Zp[:,p]*N[a,p]-Zp[:,a]/Zp[:,q]*N[a,q]+Zp[:,a]**2/(Zp[:,p]*Zp[:,q])*N[p,q]; m=min(m,nu.min())
    return m
rng=np.random.default_rng(0)
pts=np.column_stack([rng.uniform(-half,half,400000),rng.uniform(-half,half,400000),np.ones(400000)])
near=np.column_stack([half-10.0**rng.uniform(-9,1,200000),half-10.0**rng.uniform(-9,1,200000),np.ones(200000)])   # approaching the corner
allp=np.vstack([pts,near])
def Nmat(n13,n23,n12=0.0):
    N=np.eye(3); N[0,2]=N[2,0]=n13; N[1,2]=N[2,1]=n23; N[0,1]=N[1,0]=n12; return N
N=Nmat(t0*0.2,0.2)
W=V@N@V.T; Kp=np.linalg.cholesky(np.eye(3)[::-1]@(W/W[2,2])@np.eye(3)[::-1]); Kp=np.eye(3)[::-1]@Kp@np.eye(3)[::-1]
Wi=np.linalg.inv(W); cos=lambda a,b: (V[:,a]@Wi@V[:,b])/np.sqrt((V[:,a]@Wi@V[:,a])*(V[:,b]@Wi@V[:,b]))
print(f"\nN with N23 = 0.2, N13 = t0*0.2: positive-definite {np.linalg.eigvalsh(N)[0]>0}; camera f_x={Kp[0,0]:.1f}, f_y={Kp[1,1]:.1f}, skew={Kp[0,1]:.1f}")
print(f"   cosines between its vanishing points: (1,3) {cos(0,2):+.3f}, (2,3) {cos(1,2):+.3f}  -> not orthogonal")
print(f"   smallest nu over 600,000 junctions, down to 1e-9 px from the corner: {nu_min(N,allp):+.3f}  -> every junction admitted")
for d in (1e-2,1e-4,1e-6):
    print(f"   N13 moved by {d:g}: smallest nu = {nu_min(Nmat(t0*0.2+d,0.2),allp):+.2e}")
print(f"   N23 = 0.2 with N13 = 0 (ignoring the condition): smallest nu = {nu_min(Nmat(0.0,0.2),allp):+.2e}")


==> transition_replicates.py <==
"""Replicated widths of the joint admissible set for the frame seen down a cube diagonal (referee #25),
from the closed form of Proposition 14, which reproduces the intersection of single-junction intervals.
Vertices uniform over the sampled square of half-width 480 px; 1000 px image; noiseless."""
import numpy as np
rng=np.random.default_rng(2026)
def diagonal_frame():
    z=np.array([0,0,1.0]); g=np.array([1,1,1.0])/np.sqrt(3)
    v=np.cross(g,z); sn=np.linalg.norm(v); ct=g@z
    vx=np.array([[0,-v[2],v[1]],[v[2],0,-v[0]],[-v[1],v[0],0]])
    return np.eye(3)+vx+vx@vx*((1-ct)/sn**2)
R=diagonal_frame(); zax=R[2,:]
def width(fov,M):
    f=500.0/np.tan(np.radians(fov)/2); Gp=-np.inf; Gm=-np.inf; done=0
    while done<M:
        n=min(200000,M-done); u=rng.uniform(-480,480,n); v=rng.uniform(-480,480,n)
        r=np.stack([u/f,v/f,np.ones(n)],1); Z=r@R            # zeta_a = r . d_a
        W=zax[None,:]/Z
        for a,p,q in ((0,1,2),(1,2,0),(2,0,1)):
            g=(zax[a]-Z[:,a]*W[:,p])*(zax[a]-Z[:,a]*W[:,q])
            Gp=max(Gp,g.max()); Gm=max(Gm,(-g).max())
        done+=n
    up=Gp/(Gp-1) if Gp>1 else np.inf; lo=Gm/(1+Gm) if Gm>0 else 0.0
    return np.sqrt(up)-np.sqrt(lo)
Ms=[1000,3000,10000,30000,100000,300000]
print(f"{'FOV':>4}  "+"  ".join(f"M={m:>6}" for m in Ms)+"   slope over 3e4..3e5 [95% CI]")
for fov in (54,56,58,60,65,70):
    reps=30; W=np.array([[width(fov,m) for m in Ms] for _ in range(reps)])
    med=np.median(W,0)
    x=np.log(Ms[3:]); boot=[]
    for _ in range(2000):
        idx=rng.integers(0,reps,reps); mb=np.median(W[idx][:,3:],0)
        if np.all(np.isfinite(mb)) and np.all(mb>0): boot.append(np.polyfit(x,np.log(mb),1)[0])
    sl=np.polyfit(x,np.log(med[3:]),1)[0] if np.all(np.isfinite(med[3:])) else np.nan
    ci=np.percentile(boot,[2.5,97.5]) if boot else [np.nan,np.nan]
    print(f"{fov:>4}  "+"  ".join(f"{w:>8.2e}" for w in med)+f"   {sl:+.2f} [{ci[0]:+.2f}, {ci[1]:+.2f}]",flush=True)


==> two_frames_test.py <==
"""Two frames.  Prediction: the cameras admitted by every junction of both are
w* = K A K^T with A diagonal in BOTH frames.  So frames sharing an axis d leave
the one-parameter family K (I + t d d^T) K^T; frames sharing no axis leave only K K^T."""
import numpy as np
from calib_core import rand_frame, junction, build, extreme, W_of, IDX
rng=np.random.default_rng(5)
K=np.array([[900.,15.,40.],[0.,700.,-30.],[0.,0.,1.]]); Wt=K@K.T
def rot_about(d,ang):
    d=d/np.linalg.norm(d); X=np.array([[0,-d[2],d[1]],[d[2],0,-d[0]],[-d[1],d[0],0]])
    return np.eye(3)+np.sin(ang)*X+(1-np.cos(ang))*X@X
def adm_all(W,frames,n=4000):
    for D in frames:
        V=K@D
        for _ in range(n):
            c=np.array([rng.uniform(-500,500),rng.uniform(-500,500),1.0])
            L=[np.cross(c,V[:,q]) for q in range(3)]
            if np.prod([L[a]@W@L[b] for a,b in ((0,1),(1,2),(2,0))])>=0: return False
    return True
D1=rand_frame(rng); D2s=rot_about(D1[:,2],np.radians(37))@D1; D2g=rand_frame(rng)
print("frames sharing their third axis d:   is  K (I + t d d^T) K^T  admitted by every junction of both?")
for t in (-0.6,-0.3,0.5,2.0):
    W=K@(np.eye(3)+t*np.outer(D1[:,2],D1[:,2]))@K.T
    print(f"   t={t:+.1f}: shared-axis pair -> {adm_all(W,[D1,D2s])}    generic pair -> {adm_all(W,[D1,D2g])}")
def extent(frames,M=3000):
    Js=[junction(K,rng,frames[q%len(frames)]) for q in range(M)]; A,b=build(Js); worst=0
    for q in range(5):
        v=[]
        for sg in (1,-1):
            cv=np.zeros(5); cv[q]=sg; x=extreme(A,b,cv); v.append(x[q] if x is not None else np.nan)
        worst=max(worst,abs(v[0]-v[1])/abs(Wt[IDX[q]]))
    return worst
print(f"\nconvex program, 3000 junctions: worst relative extent over the entries of w*")
print(f"   two frames sharing an axis : {extent([D1,D2s]):.3f}   (predicted: does not close)")
print(f"   two frames sharing no axis : {extent([D1,D2g]):.3f}   (predicted: closes)")


==> vp3_baseline.py <==
"""Classical calibration from three vanishing points on the York Urban Database (referee #18).
Each family's vanishing point is the least-squares intersection of its labeled segments (lines weighted
by length).  (a) principal point unknown: it is the orthocenter of the three vanishing points, and
f^2 = -(v_i - x0).(v_j - x0);  (b) principal point known: f^2 = -(v_i - p).(v_j - p) for each pair with
both points finite, the median over the pairs."""
import numpy as np, yorkurban as Y, yu_junctions
from yud_path import YUD
f_true,pp,images=Y.load_packed(YUD)
J,_,_,_=yu_junctions.collect(); used=set(j[2] for j in J)
def vp_ls(seg):
    L=[]
    for (x0,y0),(x1,y1) in seg:
        l=np.cross([x0,y0,1.0],[x1,y1,1.0]); n=np.linalg.norm(l[:2])
        if n>0: L.append(l/n*np.hypot(x1-x0,y1-y0))
    if len(L)<2: return None
    _,_,Vt=np.linalg.svd(np.array(L)); return Vt[-1]
res_free=[]; res_known=[]; img_free=[]; img_known=[]; fail_free=fail_known=0; n_img=0
for idx,(name,lines,labels,vp) in enumerate(images):
    seg=np.stack([Y.to_centred(lines[:,0],pp),Y.to_centred(lines[:,1],pp)],axis=1)
    V=[vp_ls(seg[labels==lab]) for lab in (1,2,3)]
    if any(v is None for v in V): continue
    n_img+=1
    fin=[v[:2]/v[2] for v in V if abs(v[2])>1e-12*np.linalg.norm(v)]
    # (b) known principal point (the centered origin)
    fs=[]
    for a in range(3):
        for b in range(a+1,3):
            va,vb=V[a],V[b]
            if abs(va[2])<1e-12 or abs(vb[2])<1e-12: continue
            p,q=va[:2]/va[2],vb[:2]/vb[2]; f2=-(p@q)
            if f2>0: fs.append(np.sqrt(f2))
    if fs: e=abs(np.median(fs)-f_true)/f_true; res_known.append(e); img_known.append(idx)
    else: fail_known+=1
    # (a) orthocenter (needs all three finite)
    if len(fin)==3:
        A,B,C=fin
        M=np.array([B-C,A-C]); rhs=np.array([(B-C)@A,(A-C)@B])
        try:
            x0=np.linalg.solve(M,rhs); f2=-((A-x0)@(B-x0))
            if f2>0: res_free.append(abs(np.sqrt(f2)-f_true)/f_true); img_free.append(idx)
            else: fail_free+=1
        except np.linalg.LinAlgError: fail_free+=1
    else: fail_free+=1
def summ(r,imgs,sub=None):
    r=np.array(r); imgs=np.array(imgs)
    if sub is not None:
        m=np.isin(imgs,list(sub)); r=r[m]
    return f"n={len(r):3d}  median {100*np.median(r):5.1f}%  75th pct {100*np.percentile(r,75):5.1f}%"
print(f"images with all three labeled families: {n_img}")
print(f"3 VPs, principal point unknown (orthocenter): {summ(res_free,img_free)}   failures {fail_free}")
print(f"3 VPs, principal point known:                 {summ(res_known,img_known)}   failures {fail_known}")
print(f"  on the {len(used)} images with full junctions:   orthocenter {summ(res_free,img_free,used)}")
print(f"                                              known pp    {summ(res_known,img_known,used)}")


==> vp_inside_test.py <==
"""Rate when a vanishing point lies INSIDE the image: near it g ~ 1/(zeta_i zeta_k),
whose tail is heavier by a logarithm.  Prediction: W ~ 1/(M log M), i.e. M*W*log(M) flat."""
import numpy as np
half=480.0
def rot(ax,deg):
    a=np.radians(deg); c,s=np.cos(a),np.sin(a)
    return {'x':np.array([[1,0,0],[0,c,-s],[0,s,c]]),'y':np.array([[c,0,s],[0,1,0],[-s,0,c]]),'z':np.array([[c,-s,0],[s,c,0],[0,0,1]])}[ax]
def widths(D,f,Ms,rng):
    M=Ms[-1]; c=rng.uniform(-half,half,(M,2)); r=np.column_stack([c/f,np.ones(M)])
    zeta=r@D; z=D[2,:]; w=z/zeta; G=np.full(M,-np.inf); Gn=np.full(M,-np.inf)
    for a in range(3):
        p,q=[b for b in range(3) if b!=a]
        g=(z[a]-zeta[:,a]*w[:,p])*(z[a]-zeta[:,a]*w[:,q]); G=np.maximum(G,g); Gn=np.maximum(Gn,-g)
    cp=np.maximum.accumulate(G); cn=np.maximum.accumulate(Gn)
    return [1/(cp[m-1]-1)+1/(1+cn[m-1]) if cp[m-1]>1 else np.inf for m in Ms]     # width in s
Ms=[int(x) for x in np.geomspace(1e3,2e6,12)]; rng=np.random.default_rng(1)
f=700.0
D_in=rot('z',25)@rot('x',14)@rot('y',9)            # third axis near the optical axis: its vanishing point is in the image
D_out=rot('z',25)@rot('x',52)@rot('y',38)          # all vanishing points outside
for label,D in (("vanishing point inside the image",D_in),("no vanishing point in the image",D_out)):
    vps=[f*D[:2,k]/D[2,k] for k in range(3)]
    inside=[bool(max(abs(v))<half) for v in vps]
    W=np.array([widths(D,f,Ms,rng) for _ in range(40)]); med=np.median(W,axis=0); Mv=np.array(Ms)
    sl=np.polyfit(np.log(Mv[4:]),np.log(med[4:]),1)[0]
    a=Mv*med; b=Mv*med*np.log(Mv)
    print(f"{label}: vanishing points inside = {inside}")
    print(f"   log-log slope {sl:+.3f};   M*W from {a[4]:.3f} to {a[-1]:.3f} (ratio {a[-1]/a[4]:.2f});   M*W*log M from {b[4]:.2f} to {b[-1]:.2f} (ratio {b[-1]/b[4]:.2f})")


==> vp_mechanism.py <==
"""Direct test of the mechanism: for ONE frame, do the feasible cameras all make
the frame's three vanishing points mutually orthogonal, v_i^T w v_j = 0?"""
import numpy as np
from calib_core import *
rng=np.random.default_rng(4)
Kt=np.array([[900.,15.,40.],[0.,700.,-30.],[0.,0.,1.]])
D=rand_frame(rng)
V=[Kt@D[:,i] for i in range(3)]                      # the frame's vanishing points
def vp_orth(Wstar):
    W=np.linalg.inv(Wstar)
    n=[np.sqrt(abs(V[i]@W@V[i])) for i in range(3)]
    return max(abs(V[i]@W@V[j])/(n[i]*n[j]) for i,j in ((0,1),(1,2),(2,0)))   # |cos| between VPs
Js=[junction(Kt,rng,D) for _ in range(4000)]
A,b=build(Js)
print("cosine between vanishing-point directions under each camera (0 = orthogonal)\n")
print(f"   true camera                         : {vp_orth(Kt@Kt.T):.2e}")
rnd=[]
for _ in range(2000):
    Kr=np.array([[rng.uniform(500,1500),rng.normal(0,60),rng.normal(0,200)],
                 [0,rng.uniform(500,1500),rng.normal(0,200)],[0,0,1.0]])
    rnd.append(vp_orth(Kr@Kr.T))
print(f"   2000 RANDOM cameras (median)         : {np.median(rnd):.2e}")
fe=[]
for k in range(5):
    for sg in (1,-1):
        cv=np.zeros(5); cv[k]=sg; x=extreme(A,b,cv)
        W=W_of(x)
        if np.linalg.eigvalsh(W)[0]>1e-6: fe.append(vp_orth(W))
print(f"   FEASIBLE extreme cameras ({len(fe)}, median): {np.median(fe):.2e}   max {max(fe):.2e}")
print("\nIf the feasible cameras sit near 0 while random ones do not, the junctions of one")
print("frame are constraining exactly the orthogonality of its three vanishing points.")


==> wide_sim.py <==
import numpy as np, sys
from robust_sim import scene
from common import coeffs, admissible
from lik_calib import estimate
SIG=(0.1,0.2,0.35,0.5,0.75,1.0,1.5,2.0,3.0,4.0,6.0,8.0)
rng=np.random.default_rng(21)
print("same 640x480 image, same edge lengths, 181 junctions, level cameras; likelihood estimator; 10 trials")
print(f"{'horizontal FOV':>15}{'f (px)':>8}{'bounded above':>15}{'sigma':>7}{'median |f error|':>18}{'worst':>8}")
for fov in (51,75,100):
    f=320.0/np.tan(np.radians(fov)/2); K=np.array([[f,0,0],[0,f,0],[0,0,1.0]])
    for sigma in (0.25,0.5,1.0):
        errs=[];ub=[]
        for _ in range(10):
            Js=scene(rng,sigma,K,True)
            nb=sum(1 for L,c,_,_ in Js if (lambda cm: cm and cm[-1][1]<1e13)(admissible(coeffs(c[:2],L))))
            ub.append(nb/len(Js))
            fh,_,_=estimate(Js,f_lo=60.0,f_hi=4000.0,sigmas=SIG,n=700); errs.append(abs(fh-f)/f)
        print(f"{fov:>13} deg{f:>8.0f}{100*np.mean(ub):>14.1f}%{sigma:>7}{100*np.median(errs):>17.1f}%{100*max(errs):>7.0f}%")


==> yorkurban.py <==
"""
yorkurban.py -- real-image evaluation (E5) on the York Urban Database.

Runs, on each image:

  bound      the admissible set F of Sec. 3, per detected junction: does it
             contain the true f, how tight is it, how often is it unbounded
  signtest   the fork-or-arrow test of Sec. 2.3 with the ground-truth K,
             and the indoor (uniform-sign) prior of Sec. 3.4
  closed     the closed form of Sec. 2.2 with the ground-truth K, scored
             against the ground-truth Manhattan frame
  junction   the corner-plus-line solver of Sec. 5 in a RANSAC loop that
             samples JUNCTIONS
  lines      the same quadratic in a RANSAC loop that samples LINES grouped
             by vanishing-point family, i.e. the loop of Wildenauer and
             Hanbury (CVPR 2012); the constraint is identical, so this
             isolates the effect of sampling junctions rather than lines
  vp3        three-vanishing-point calibration from the labelled families,
             with the principal point fixed at its ground-truth value

Usage
-----
    python3 yorkurban.py --root /path/to/YorkUrbanDB
    python3 yorkurban.py --root ... --image P1020171 --verbose
    python3 yorkurban.py --selftest          # no dataset needed
    python3 yorkurban.py --root ... --no-sign    # ablate the sign filter

The self-test synthesizes a Manhattan scene in the expected layout and runs
the whole pipeline on it.  With zero endpoint noise all three focal-length
estimators are exact, which is the check that the geometry and the
conventions are right before any real data is involved.

Expected layout (the 2008 release of Denis, Elder and Estrada):

    YorkUrbanDB/
      cameraParameters.mat
      P1020171/
        P1020171.jpg
        P1020171LinesAndVP.mat                      lines [2n,2], vp_association [n,1]
        P1020171GroundTruthVP_CamParams.mat         vp [3,3] (not exactly orthogonal)
        P1020171GroundTruthVP_Orthogonal_CamParams.mat   vp_orthogonal [3,3]
      P1020172/
        ...

The loader does not hard-code key names.  It opens every .mat in an image
folder and looks for an array that behaves like a 2N x 2 list of segment
endpoints, an N-vector of vanishing-point labels, and a 3 x 3 matrix of
orthogonal vanishing-point directions.  Run with --verbose to see what it
matched; if it matches the wrong thing, override with --lines-key,
--labels-key and --vp-key.  THE CAMERA PARAMETERS ARE NOT GUESSED: if
cameraParameters.mat cannot be read, pass --focal and --pp explicitly.

Conventions
-----------
Image coordinates are converted to the centred, right-handed frame the paper
uses: u = x - px, v = py - y (the v flip makes the frame right-handed, so the
recovered edge frame has the same handedness as the scene).  Each junction
edge is oriented so that the observed half-edge leaves the junction along
(b, -a), as Sec. 2.1 requires.
"""

import argparse
import glob
import os
import sys

import numpy as np

try:
    from scipy.io import loadmat
    from scipy.spatial import cKDTree
except ImportError:
    print("this harness needs scipy (scipy.io.loadmat, scipy.spatial.cKDTree)")
    raise

# the paper's own routines, so the geometry here is not a second implementation
from common import Kmat, coeffs, admissible, closed_form
from experiments import solve, Ep


# --------------------------------------------------------------- loading

def _squeeze_candidates(md):
    """Every numeric array in a loadmat dict, with its key."""
    out = []
    for k, v in md.items():
        if k.startswith("__"):
            continue
        a = np.asarray(v)
        if a.dtype == object and a.size == 1:
            a = np.asarray(a.flat[0])
        if a.dtype.kind in "fiub":
            out.append((k, np.squeeze(a)))
    return out


def _find_lines(cands, key=None):
    """A 2N x 2 array of endpoints: rows 2i and 2i+1 are one segment."""
    best = None
    for k, a in cands:
        if key and k != key:
            continue
        if a.ndim == 2 and a.shape[1] == 2 and a.shape[0] >= 6 and a.shape[0] % 2 == 0:
            if best is None or a.shape[0] > best[1].shape[0]:
                best = (k, a.astype(float))
        elif a.ndim == 2 and a.shape[0] == 2 and a.shape[1] >= 6 and a.shape[1] % 2 == 0:
            if best is None or a.shape[1] > best[1].shape[0]:
                best = (k, a.T.astype(float))
    return best


def _find_labels(cands, n, key=None):
    for k, a in cands:
        if key and k != key:
            continue
        f = np.atleast_1d(a).ravel()
        if f.size == n and f.dtype.kind in "fiub":
            vals = set(int(x) for x in np.unique(f))
            if vals and vals <= {0, 1, 2, 3} and len(vals) >= 2:
                return (k, f.astype(int))
    return None


def _find_vp(cands, key=None):
    for k, a in cands:
        if key and k != key:
            continue
        if a.shape == (3, 3):
            col = a / (np.linalg.norm(a, axis=0, keepdims=True) + 1e-15)
            if np.max(np.abs(col.T @ col - np.eye(3))) < 0.15:
                return (k, np.asarray(a, float))
    return None


def load_camera(root, focal=None, pp=None, verbose=False):
    """Ground-truth f and principal point, in pixels."""
    if focal is not None and pp is not None:
        return float(focal), np.asarray(pp, float)
    path = None
    for cand in ("cameraParameters.mat", "CameraParameters.mat"):
        p = os.path.join(root, cand)
        if os.path.exists(p):
            path = p
            break
    if path is None:
        raise SystemExit(
            "cameraParameters.mat not found in %s.\n"
            "Pass the ground truth explicitly, e.g.\n"
            "  --focal 605.317058 --pp 307.551305 251.454244\n"
            "(check these against the file that ships with your copy of the\n"
            "dataset -- they are NOT hard-coded here)." % root)
    md = loadmat(path)
    cands = dict(_squeeze_candidates(md))
    if verbose:
        print("  cameraParameters.mat keys:",
              {k: np.shape(v) for k, v in cands.items()})
    f = pxs = None
    for name in ("focal", "f", "focalLength"):
        if name in cands:
            f = float(np.atleast_1d(cands[name]).ravel()[0])
    for name in ("pixelSize", "pixelsize", "ps"):
        if name in cands:
            pxs = float(np.atleast_1d(cands[name]).ravel()[0])
    ppv = None
    for name in ("pp", "principalPoint", "cc"):
        if name in cands and np.atleast_1d(cands[name]).ravel().size >= 2:
            ppv = np.atleast_1d(cands[name]).ravel()[:2].astype(float)
    if f is None or ppv is None:
        raise SystemExit(
            "could not identify focal length and principal point in %s "
            "(keys: %s).\nPass --focal and --pp explicitly." % (path, list(cands)))
    # The readme is explicit: `focal` is the focal length in MILLIMETRES and
    # `pixelSize` the sensor pixel size in millimetres, so the focal length in
    # pixels is their ratio.  `pp` is already in pixels, with the origin at the
    # top-left; that offset cancels in to_centred, which subtracts it from
    # coordinates in the same convention.
    if pxs:
        f = f / pxs
    return float(f), ppv


def load_image(folder, keys=(None, None, None), verbose=False):
    """Returns (segments Nx2x2 in image coords, labels N, vp 3x3 or None)."""
    mats = sorted(glob.glob(os.path.join(folder, "*.mat")))
    if not mats:
        return None
    cands = []
    for m in mats:
        try:
            cands += [(k, v) for k, v in _squeeze_candidates(loadmat(m))]
        except Exception as exc:                       # noqa: BLE001
            if verbose:
                print(f"  could not read {os.path.basename(m)}: {exc}")
    lk = _find_lines(cands, keys[0])
    if lk is None:
        if verbose:
            print(f"  no 2N x 2 endpoint array in {folder}; keys seen:",
                  sorted({k for k, _ in cands}))
        return None
    lines = lk[1].reshape(-1, 2, 2)
    n = len(lines)
    bk = _find_labels(cands, n, keys[1])
    vk = _find_vp(cands, keys[2])
    if verbose:
        print(f"  lines='{lk[0]}' ({n} segments), "
              f"labels='{bk[0] if bk else None}', vp='{vk[0] if vk else None}'")
    if bk is None:
        return None
    return lines, bk[1], (vk[1] if vk else None)


# --------------------------------------------------- image -> paper frame

def to_centred(xy, pp):
    """Image (x, y) -> centred right-handed (u, v)."""
    return np.column_stack([xy[..., 0] - pp[0], pp[1] - xy[..., 1]])


def line_from_segment(junction_uv, far_uv):
    """(a, b, e) through the junction, oriented so the observed half-edge
    leaves it along (b, -a), as Sec. 2.1 requires."""
    d = far_uv - junction_uv
    nd = np.linalg.norm(d)
    if nd < 1e-9:
        return None
    d = d / nd
    a, b = d[1], -d[0]
    return np.array([a, b, -(a * junction_uv[0] + b * junction_uv[1])])


def line_of(seg_uv):
    """(a, b, e) of a segment, orientation irrelevant (used for the extra
    parallel line and for vanishing points)."""
    p, q = seg_uv
    d = q - p
    nd = np.linalg.norm(d)
    if nd < 1e-9:
        return None
    d = d / nd
    a, b = d[1], -d[0]
    return np.array([a, b, -(a * p[0] + b * p[1])])


# ------------------------------------------------------ junction grouping

def _intersect(ls):
    """Least-squares intersection of lines (a, b, e), as in the Sec. 6
    protocol, with the residual so near-parallel triples can be rejected."""
    A = np.array([[l[0], l[1]] for l in ls])
    b = -np.array([l[2] for l in ls])
    sol, res, rank, _ = np.linalg.lstsq(A, b, rcond=None)
    if rank < 2:
        return None, np.inf
    resid = float(np.max(np.abs(A @ sol - b)))
    return sol, resid


def orient(line, junction_uv, far_uv):
    """Sign (a, b, e) so the observed half-edge leaves the junction along
    (b, -a), which is the convention Sec. 2.1 relies on."""
    a, b = line[0], line[1]
    if np.dot(far_uv - junction_uv, np.array([b, -a])) < 0:
        return -np.asarray(line, float)
    return np.asarray(line, float)


def build_corner(segs_uv, members, fam_order, max_resid=3.0, max_offset=12.0,
                 min_angle_deg=8.0):
    """Turn a cluster into a validated corner.

    Each edge line is fitted to its OWN segment endpoints (not forced through
    the cluster centre), the junction is their least-squares intersection, and
    the cluster is rejected unless the three lines really do concur there and
    each segment's near endpoint lies close to it.  Without these checks the
    clustering happily merges endpoints from two different corners that happen
    to fall within the radius, and such a triple yields a meaningless root.

    Returns (junction_uv, [l1, l2, l3]) or None.
    """
    ls, nears, fars = [], [], []
    for fam in fam_order:
        if fam not in members:
            return None
        i, far, near = members[fam]
        l = line_of(segs_uv[i])
        if l is None:
            return None
        ls.append(l)
        nears.append(near)
        fars.append(far)
    # the three edges must be pairwise distinct in direction
    for p in range(3):
        for q in range(p + 1, 3):
            c = abs(float(np.dot(ls[p][:2], ls[q][:2])))
            if c > np.cos(np.radians(min_angle_deg)):
                return None
    c, resid = _intersect(ls)
    if c is None or resid > max_resid:
        return None
    if max(np.linalg.norm(np.asarray(n) - c) for n in nears) > max_offset:
        return None
    return c, [orient(l, c, f) for l, f in zip(ls, fars)]


def find_junctions(seg_uv, labels, radius=10.0, min_len=15.0):
    """Cluster segment endpoints; a cluster carrying segments from several
    distinct vanishing-point families is a candidate junction.  Returns a list
    of (centre_uv, {family: (segment index, far endpoint, near endpoint)}).
    Validation of three-family clusters happens in build_corner."""
    keep = [i for i, s in enumerate(seg_uv)
            if np.linalg.norm(s[1] - s[0]) >= min_len and labels[i] > 0]
    if len(keep) < 2:
        return []
    pts, owner = [], []
    for i in keep:
        for e in (0, 1):
            pts.append(seg_uv[i][e])
            owner.append((i, seg_uv[i][1 - e], seg_uv[i][e]))
    pts = np.asarray(pts)
    tree = cKDTree(pts)
    used = np.zeros(len(pts), bool)
    out = []
    order = np.argsort([-len(tree.query_ball_point(p, radius)) for p in pts])
    for s in order:
        if used[s]:
            continue
        idx = [j for j in tree.query_ball_point(pts[s], radius) if not used[j]]
        fams = {}
        for j in sorted(idx, key=lambda j: np.linalg.norm(pts[j] - pts[s])):
            i, far, near = owner[j]
            lab = int(labels[i])
            if lab not in fams:
                fams[lab] = (i, far, near, j)
        if len(fams) < 2:
            continue
        for *_, j in fams.values():
            used[j] = True
        centre = np.mean([pts[j] for *_, j in fams.values()], axis=0)
        out.append((centre, {k: (i, far, near)
                             for k, (i, far, near, _) in fams.items()}))
    return out


# ------------------------------------------------------------- estimators

def vp_from_family(seg_uv, labels, fam):
    """Least-squares vanishing point of one labelled family, in centred px."""
    ls = [line_of(s) for i, s in enumerate(seg_uv) if labels[i] == fam]
    ls = [l for l in ls if l is not None]
    if len(ls) < 2:
        return None
    A = np.array([[l[0], l[1]] for l in ls])
    b = -np.array([l[2] for l in ls])
    sol, *_ = np.linalg.lstsq(A, b, rcond=None)
    return sol


def vp3_focal(seg_uv, labels, fams=(1, 2, 3)):
    """Caprile-Torre with the principal point at the origin of the centred
    frame, i.e. fixed at its ground-truth value."""
    vs = [vp_from_family(seg_uv, labels, f) for f in fams]
    if any(v is None for v in vs):
        return None
    est = []
    for i, j in ((0, 1), (1, 2), (2, 0)):
        val = -float(np.dot(vs[i], vs[j]))
        if val > 0:
            est.append(np.sqrt(val))
    return float(np.median(est)) if est else None


def hypothesis_frame(l1, l2, l3, l3p, x):
    """Recover (f, [d1, d2, d3]) from a minimal sample and a root x = f^2,
    following Sec. 5.2: d3 from w, then theta from n1."""
    f = float(np.sqrt(x))
    K = Kmat(f)
    n1, n2, n3, n3p = K.T @ l1, K.T @ l2, K.T @ l3, K.T @ l3p
    w = np.cross(n3, n3p)
    nw = np.linalg.norm(w)
    if nw < 1e-12:
        return None
    d3 = w / nw
    # an orthonormal basis of the plane perpendicular to d3
    tmp = np.array([1.0, 0.0, 0.0])
    if abs(d3[0]) > 0.9:
        tmp = np.array([0.0, 1.0, 0.0])
    h1 = np.cross(d3, tmp)
    h1 /= np.linalg.norm(h1)
    h2 = np.cross(d3, h1)
    th = np.arctan2(-(n1 @ h1), (n1 @ h2))
    d1 = np.cos(th) * h1 + np.sin(th) * h2
    d2 = -np.sin(th) * h1 + np.cos(th) * h2
    return f, [d1, d2, d3]


def frame_score(f, dirs, fams, seg_uv, labels, thresh_deg=2.0):
    """Soft inlier count of ALL labelled lines against the vanishing points
    this hypothesis predicts.  `dirs[k]` is the predicted scene direction of
    family `fams[k]`, so a line of that family should have its interpretation
    normal perpendicular to it.

    Scoring against the hypothesis's own directions, rather than against a
    direction re-fitted per family, is what keeps the objective honest: a
    per-family fit is trivially satisfied as f grows without bound, because
    every normal (f a, f b, e) tends to (a, b, 0) and any family becomes
    coplanar.  That is the unboundedness of Sec. 3 showing up in the score.
    """
    if not np.isfinite(f) or f <= 0:
        return -1.0
    K = Kmat(f)
    total = 0.0
    for d, fam in zip(dirs, fams):
        idx = [i for i in range(len(seg_uv)) if labels[i] == fam]
        if not idx:
            continue
        ls = [line_of(seg_uv[i]) for i in idx]
        ls = [l for l in ls if l is not None]
        if not ls:
            continue
        N = np.array([K.T @ l for l in ls])
        N /= np.linalg.norm(N, axis=1, keepdims=True)
        ang = np.degrees(np.arcsin(np.clip(np.abs(N @ d), 0, 1)))
        total += float(np.sum(np.maximum(0.0, 1.0 - ang / thresh_deg)))
    return total


def _roots_for(l1, l2, l3, l3p):
    rts = solve(l1, l2, l3, l3p)
    return [r for r in rts if r > 0 and np.isfinite(r)]


def junction_ransac(centre_fams, seg_uv, labels, vert_fam, rng,
                    iters=400, sign_filter=True, pp_f_range=(100.0, 5000.0)):
    """RANSAC that samples a junction plus one more line of the vertical
    family: the loop proposed in Sec. 7.1."""
    full = [(c, fa) for c, fa in centre_fams if len(fa) >= 3]
    vert_idx = [i for i in range(len(seg_uv)) if labels[i] == vert_fam]
    if not full or len(vert_idx) < 2:
        return None, 0
    others = sorted(set(int(x) for x in labels if x > 0) - {vert_fam})
    if len(others) < 2:
        return None, 0
    best = (None, -1.0)
    for _ in range(iters):
        c, fa = full[rng.integers(len(full))]
        built = build_corner(seg_uv, fa, (others[0], others[1], vert_fam))
        if built is None:
            continue
        c, (l1, l2, l3) = built
        j = vert_idx[rng.integers(len(vert_idx))]
        if j == fa[vert_fam][0]:
            continue
        l3p = line_of(seg_uv[j])
        if l3p is None:
            continue
        for x in _roots_for(l1, l2, l3, l3p):
            f = float(np.sqrt(x))
            if not (pp_f_range[0] <= f <= pp_f_range[1]):
                continue
            if sign_filter:
                co = coeffs(c, [l1, l2, l3])
                if np.prod([A * x + E for A, E in co]) >= 0:
                    continue
            hyp = hypothesis_frame(l1, l2, l3, l3p, x)
            if hyp is None:
                continue
            s = frame_score(hyp[0], hyp[1],
                            (others[0], others[1], vert_fam), seg_uv, labels)
            if s > best[1]:
                best = (f, s)
    return best


def line_ransac(seg_uv, labels, vert_fam, rng, iters=400,
                pp_f_range=(100.0, 5000.0)):
    """RANSAC that samples four LINES by family -- two from the vertical
    family and one from each of the others -- which is the sampling of
    Wildenauer and Hanbury (CVPR 2012).  Same quadratic, same scoring."""
    others = sorted(set(int(x) for x in labels if x > 0) - {vert_fam})
    if len(others) < 2:
        return None, 0
    byfam = {f: [i for i in range(len(seg_uv)) if labels[i] == f]
             for f in [vert_fam] + others}
    if len(byfam[vert_fam]) < 2 or any(len(byfam[f]) < 1 for f in others):
        return None, 0
    best = (None, -1.0)
    for _ in range(iters):
        a, b = rng.choice(byfam[vert_fam], 2, replace=False)
        i1 = byfam[others[0]][rng.integers(len(byfam[others[0]]))]
        i2 = byfam[others[1]][rng.integers(len(byfam[others[1]]))]
        l3, l3p = line_of(seg_uv[a]), line_of(seg_uv[b])
        l1, l2 = line_of(seg_uv[i1]), line_of(seg_uv[i2])
        if any(l is None for l in (l1, l2, l3, l3p)):
            continue
        for x in _roots_for(l1, l2, l3, l3p):
            f = float(np.sqrt(x))
            if not (pp_f_range[0] <= f <= pp_f_range[1]):
                continue
            hyp = hypothesis_frame(l1, l2, l3, l3p, x)
            if hyp is None:
                continue
            s = frame_score(hyp[0], hyp[1],
                            (others[0], others[1], vert_fam), seg_uv, labels)
            if s > best[1]:
                best = (f, s)
    return best


def align_gt_frame(vp):
    """The ground-truth orthogonal vanishing-point matrix, brought into the
    centred right-handed frame used here.  The release stores directions in
    the camera frame with image y pointing DOWN, whereas this harness flips v,
    so the y component is negated.  Both signs are tried and the caller
    compares axes as unoriented, which removes any remaining per-axis sign.
    """
    if vp is None:
        return None
    D = np.asarray(vp, float)
    D = D / (np.linalg.norm(D, axis=0, keepdims=True) + 1e-15)
    return [D, np.diag([1.0, -1.0, 1.0]) @ D]


def frame_error_deg(Dh, gt_variants, fam_order_to_axis):
    """Mean per-axis angle between a recovered frame and the ground truth,
    minimised over the stored sign convention and over which ground-truth
    column each family corresponds to (the labels are not ordered)."""
    best = np.inf
    for G in gt_variants:
        for perm in ((0, 1, 2), (0, 2, 1), (1, 0, 2), (1, 2, 0), (2, 0, 1), (2, 1, 0)):
            errs = [np.degrees(np.arccos(np.clip(
                abs(float(Dh[:, k] @ G[:, perm[k]])), 0, 1))) for k in range(3)]
            best = min(best, float(np.mean(errs)))
    return best


def mirror_test_pairs(full, seg_uv, labels, fam_order, f_true, gt_variants,
                      max_pairs=60, rng=None):
    """Thm. 1 on real junction pairs: of the four mirror hypothesis pairs,
    is the most consistent one the pair that also matches the ground-truth
    frame?  Returns (n_pairs, n_correct, median ray separation in degrees)."""
    if gt_variants is None or len(full) < 2:
        return 0, 0, np.nan
    sols, rays = [], []
    for c, fa in full:
        built = build_corner(seg_uv, fa, fam_order)
        if built is None:
            continue
        cc, ls = built
        D1 = closed_form(cc, ls, f_true)
        if D1 is None:
            continue
        r = np.linalg.inv(Kmat(f_true)) @ np.array([cc[0], cc[1], 1.0])
        rh = r / np.linalg.norm(r)
        H = np.eye(3) - 2 * np.outer(rh, rh)
        sols.append([D1, H @ D1])
        rays.append(rh)
    n_ok = n_tot = 0
    seps = []
    idx = [(i, j) for i in range(len(sols)) for j in range(i + 1, len(sols))]
    if rng is not None and len(idx) > max_pairs:
        idx = [idx[k] for k in rng.choice(len(idx), max_pairs, replace=False)]
    for i, j in idx:
        truth = (int(np.argmin([frame_error_deg(S, gt_variants, None)
                                for S in sols[i]])),
                 int(np.argmin([frame_error_deg(S, gt_variants, None)
                                for S in sols[j]])))
        best, bs = None, np.inf
        for a in range(2):
            for b in range(2):
                M = np.abs(sols[i][a].T @ sols[j][b])
                # agreement up to a diagonal sign matrix: |M| close to a
                # permutation of the identity
                sc = float(np.mean([np.degrees(np.arccos(np.clip(
                    M[k].max(), 0, 1))) for k in range(3)]))
                if sc < bs:
                    best, bs = (a, b), sc
        n_tot += 1
        n_ok += (best == truth)
        seps.append(np.degrees(np.arccos(np.clip(rays[i] @ rays[j], -1, 1))))
    return n_tot, n_ok, (float(np.median(seps)) if seps else np.nan)


# ------------------------------------------------------------- evaluation

VERTICAL_LABEL = 2      # the dataset's own convention, see below


def infer_vertical_family(seg_uv, labels):
    """The family whose vanishing point lies farthest along v, i.e. the zenith."""
    cands = sorted(set(int(x) for x in labels if x > 0))
    best, bv = cands[0], -1.0
    for f in cands:
        v = vp_from_family(seg_uv, labels, f)
        if v is None:
            continue
        score = abs(v[1]) / (abs(v[0]) + 1.0)
        if score > bv:
            best, bv = f, score
    return best


def pick_vertical_family(seg_uv, labels, vp=None, forced=None, warn=False):
    """Which labelled family is the vertical one.

    The readme fixes this: vp_association is 1 for the first horizontal
    vanishing point, 2 for the VERTICAL one and 3 for the second horizontal.
    So label 2 is used when present, rather than inferred.  The inferred
    choice is still computed, and a mismatch is reported under --verbose,
    because it is a cheap check that the labels were read correctly.
    """
    present = sorted(set(int(x) for x in labels if x > 0))
    guess = infer_vertical_family(seg_uv, labels)
    if forced is not None:
        chosen = int(forced)
    elif VERTICAL_LABEL in present:
        chosen = VERTICAL_LABEL
    else:
        chosen = guess
    if warn and chosen != guess:
        print(f"    note: label {chosen} is the vertical family by the dataset "
              f"convention, but family {guess} has the most distant vanishing "
              f"point along v; check the label array if this repeats")
    return chosen


def eval_image(name, lines_xy, labels, vp, f_true, pp, rng, args):
    seg_uv = np.stack([to_centred(lines_xy[:, 0], pp),
                       to_centred(lines_xy[:, 1], pp)], axis=1)
    rec = {"name": name, "n_lines": len(seg_uv)}
    juncs = find_junctions(seg_uv, labels, radius=args.radius,
                           min_len=args.min_len)
    rec["n_junctions"] = len(juncs)
    vert = pick_vertical_family(seg_uv, labels, vp,
                                forced=args.vertical_family,
                                warn=args.verbose)
    rec["vertical_family"] = vert
    others = sorted(set(int(x) for x in labels if x > 0) - {vert})
    full = [(c, fa) for c, fa in juncs
            if len(fa) >= 3 and build_corner(
                seg_uv, fa, tuple(others[:2]) + (vert,)) is not None]
    rec["n_full"] = len(full)

    # --- bound and sign test, per full junction, with the ground-truth K
    contains, fmins, unb, passes = 0, [], 0, 0
    for c, fa in full:
        built = build_corner(seg_uv, fa, tuple(others[:2]) + (vert,))
        if built is None:
            continue
        c, ls = built
        co = coeffs(c, ls)
        comps = admissible(co)
        if comps:
            if any(lo <= f_true ** 2 <= hi for lo, hi in comps):
                contains += 1
            fmins.append(np.sqrt(comps[0][0]) / f_true)
            unb += (comps[-1][1] >= 1e13)
        x = f_true ** 2
        if np.prod([A * x + E for A, E in co]) < 0:
            passes += 1
    # --- closed form against the ground-truth Manhattan frame
    gtv = align_gt_frame(vp)
    fr_err = []
    if gtv is not None:
        for c, fa in full:
            built = build_corner(seg_uv, fa, tuple(others[:2]) + (vert,))
            if built is None:
                continue
            cc, ls = built
            Dh = closed_form(cc, ls, f_true)
            if Dh is None:
                continue
            fr_err.append(frame_error_deg(Dh, gtv, None))
    rec["frame_err_med"] = float(np.median(fr_err)) if fr_err else np.nan
    rec["frame_n"] = len(fr_err)

    # --- Thm. 1 mirror resolution on real junction pairs
    mt, mok, msep = mirror_test_pairs(
        full, seg_uv, labels, tuple(others[:2]) + (vert,), f_true, gtv, rng=rng)
    rec["mirror_pairs"], rec["mirror_ok"], rec["mirror_sep"] = mt, mok, msep

    rec["bound_n"] = len(fmins)
    rec["bound_contains"] = contains
    rec["bound_fmin_med"] = float(np.median(fmins)) if fmins else np.nan
    rec["bound_unbounded"] = unb
    rec["sign_pass"] = passes

    # --- focal length
    v3 = vp3_focal(seg_uv, labels, tuple([others[0], others[1], vert])) \
        if len(others) >= 2 else None
    rec["f_vp3"] = v3
    fj, sj = junction_ransac(juncs, seg_uv, labels, vert, rng,
                             iters=args.iters, sign_filter=not args.no_sign)
    fl, sl = line_ransac(seg_uv, labels, vert, rng, iters=args.iters)
    rec["f_junction"], rec["score_junction"] = fj, sj
    rec["f_lines"], rec["score_lines"] = fl, sl
    for key, val in (("vp3", v3), ("junction", fj), ("lines", fl)):
        rec["err_" + key] = (abs(val - f_true) / f_true
                             if val else np.nan)
    return rec


def summarise(recs, f_true):
    def med(key):
        a = np.array([r[key] for r in recs if r.get(key) is not None
                      and np.isfinite(r.get(key, np.nan))], float)
        return (np.median(a), len(a)) if a.size else (np.nan, 0)

    print("\n" + "=" * 72)
    print(f"E5 summary over {len(recs)} images   (ground-truth f = {f_true:.2f} px)")
    print("=" * 72)
    nl = sum(r["n_lines"] for r in recs)
    nj = sum(r["n_junctions"] for r in recs)
    nf = sum(r["n_full"] for r in recs)
    print(f"segments {nl}, junctions {nj}, full three-family junctions {nf} "
          f"({nf/max(1,len(recs)):.1f} per image)")

    bn = sum(r["bound_n"] for r in recs)
    bc = sum(r["bound_contains"] for r in recs)
    bu = sum(r["bound_unbounded"] for r in recs)
    sp = sum(r["sign_pass"] for r in recs)
    if bn:
        fm, _ = med("bound_fmin_med")
        print(f"\nbound (Sec. 3), {bn} junctions:")
        print(f"  contains the true f : {100*bc/bn:5.1f}%")
        print(f"  unbounded above     : {100*bu/bn:5.1f}%")
        print(f"  median f_min / f    : {fm:.2f}   (median over images of the per-image median; over all junctions see yu_bounds.py)")
        print(f"sign test (Sec. 2.3) passes with the true K: "
              f"{100*sp/max(1,nf):5.1f}% of full junctions")

    fe, fn = med("frame_err_med")
    if fn:
        print(f"\nclosed form (Sec. 2.2) with the true K, against the "
              f"ground-truth frame:\n  median per-axis error {fe:.2f} deg "
              f"(over {fn} images)")
    mt = sum(r.get("mirror_pairs", 0) for r in recs)
    mo = sum(r.get("mirror_ok", 0) for r in recs)
    if mt:
        print(f"mirror resolution (Thm. 1) on real junction pairs: "
              f"{100*mo/mt:5.1f}% correct of {mt} pairs")

    print("\nfocal length, median relative error:")
    for key, label in (("err_vp3", "three vanishing points (pp fixed)"),
                       ("err_lines", "line-sampled RANSAC [Wildenauer-Hanbury]"),
                       ("err_junction", "junction-sampled RANSAC [Sec. 5 + 7.1]")):
        m, n = med(key)
        print(f"  {label:44s} {100*m:6.1f}%   (n={n})")
    print("\nThe last two use the SAME quadratic; the difference is only "
          "whether\nthe minimal sample is a junction or four lines grouped by "
          "family.")


# --------------------------------------------------------------- selftest

def selftest(tmp="/tmp/fake_yud", sigma=0.4, n_images=8, seed=0):
    """Synthesize a Manhattan scene in YorkUrbanDB's layout and run on it.
    Validates the whole pipeline without the real dataset.

    The camera is pitched down and yawed away from the room axes, so all
    three vanishing points are finite and reasonably spread.  A camera that
    looks straight down a room axis instead puts two vanishing points at
    infinity and the third at the principal point, which is the degenerate
    configuration of Sec. 2.3 and Sec. 5.3; real images sit somewhere in
    between, with the vertical vanishing point usually far away.
    """
    from scipy.io import savemat
    rng = np.random.default_rng(seed)
    f_true, pp = 605.0, np.array([307.5, 251.5])
    W, H = 640, 480
    os.makedirs(tmp, exist_ok=True)
    savemat(os.path.join(tmp, "cameraParameters.mat"),
            {"focal": f_true, "pp": pp, "pixelSize": 1.0})

    names = []
    for img in range(n_images):
        pitch = rng.uniform(0.18, 0.40)            # radians, camera tilted down
        yaw = rng.uniform(0.5, 1.07)               # away from the room axes
        ct, st = np.cos(pitch), np.sin(pitch)
        cy, sy = np.cos(yaw), np.sin(yaw)
        Rx = np.array([[1, 0, 0], [0, ct, -st], [0, st, ct]])
        Ry = np.array([[cy, 0, sy], [0, 1, 0], [-sy, 0, cy]])
        D = Rx @ Ry                     # columns: world axes in camera coords
        segs, labs = [], []

        def push(P0, d, length, lab):
            P1 = P0 + length * d
            if P0[2] < 0.5 or P1[2] < 0.5:
                return False
            a = np.array([f_true * P0[0] / P0[2], f_true * P0[1] / P0[2]])
            b = np.array([f_true * P1[0] / P1[2], f_true * P1[1] / P1[2]])
            if max(abs(a[0]), abs(b[0])) > W / 2 - 5:
                return False
            if max(abs(a[1]), abs(b[1])) > H / 2 - 5:
                return False
            if np.linalg.norm(b - a) < 18.0:
                return False
            segs.append([[a[0] + pp[0], pp[1] - a[1]],
                         [b[0] + pp[0], pp[1] - b[1]]])
            labs.append(lab)
            return True

        tries = 0
        corners = 0
        while corners < 8 and tries < 400:          # trihedral junctions
            tries += 1
            P = np.array([rng.uniform(-1.0, 1.0), rng.uniform(-0.8, 0.8),
                          rng.uniform(2.0, 4.5)])
            sgn = rng.choice([-1.0, 1.0], 3)
            trial = [(P, sgn[k] * D[:, k], rng.uniform(0.7, 1.4), k + 1)
                     for k in range(3)]
            before = len(segs)
            if all(push(*t) for t in trial):
                corners += 1
            else:
                del segs[before:]
                del labs[before:]
        for _ in range(26):                         # extra lines of each family
            P = np.array([rng.uniform(-1.4, 1.4), rng.uniform(-1.1, 1.1),
                          rng.uniform(2.0, 6.0)])
            lab = int(rng.integers(1, 4))
            push(P, D[:, lab - 1], rng.uniform(0.8, 1.8), lab)

        if len(segs) < 12:
            continue
        segs = np.asarray(segs, float)
        if sigma:
            segs = segs + rng.normal(0, sigma, segs.shape)
        name = f"P10200{70 + img:02d}"
        d = os.path.join(tmp, name)
        os.makedirs(d, exist_ok=True)
        savemat(os.path.join(d, name + "LinesAndVP.mat"),
                {"lines": segs.reshape(-1, 2),
                 "vp_association": np.asarray(labs, float).reshape(-1, 1)})
        savemat(os.path.join(d, name + "GroundTruthVP_CamParams.mat"),
                {"vp_orthogonal": D})
        names.append(name)
    print(f"selftest: wrote {len(names)} synthetic images to {tmp} "
          f"(endpoint noise {sigma} px)")
    return tmp


# ------------------------------------------------------------------ main

def load_packed(path):
    """Images from a yud_packed.npz: (name, lines, labels, vp) plus camera."""
    z = np.load(path, allow_pickle=False)
    f_true = float(z["__focal"][0])
    pp = np.asarray(z["__pp"], float)
    names = sorted({k.split("/")[0] for k in z.files if "/" in k})
    out = []
    for n in names:
        lines = np.asarray(z[n + "/lines"], float).reshape(-1, 2, 2)
        labels = np.asarray(z[n + "/labels"], int)
        vp = np.asarray(z[n + "/vp"], float) if n + "/vp" in z.files else None
        out.append((n, lines, labels, vp))
    return f_true, pp, out


def run_packed(args):
    f_true, pp, images = load_packed(args.packed)
    print(f"ground-truth f = {f_true:.3f} px, principal point = "
          f"({pp[0]:.2f}, {pp[1]:.2f})   [{len(images)} images from "
          f"{os.path.basename(args.packed)}]")
    rng = np.random.default_rng(args.seed)
    recs = []
    for name, lines_xy, labels, vp in images:
        if args.image and name != args.image:
            continue
        try:
            rec = eval_image(name, lines_xy, labels, vp, f_true, pp, rng, args)
        except Exception as exc:                        # noqa: BLE001
            print(f"  {name}: failed ({type(exc).__name__}: {exc})")
            continue
        recs.append(rec)
        if args.verbose or args.image:
            print(f"  {name}: {rec['n_lines']} segments, {rec['n_full']} full "
                  f"junctions, vertical family {rec['vertical_family']}")
            for k in ("vp3", "lines", "junction"):
                v, e = rec["f_" + k], rec["err_" + k]
                print(f"    f_{k:9s} = "
                      + (f"{v:8.2f} px  ({100*e:5.1f}% error)" if v else "   --"))
    if not recs:
        raise SystemExit("nothing evaluated")
    summarise(recs, f_true)


def main():
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("--root", help="YorkUrbanDB directory")
    ap.add_argument("--packed", help="a yud_packed.npz made by pack_yud.py, "
                                     "used instead of --root")
    ap.add_argument("--image", help="evaluate only this image folder")
    ap.add_argument("--selftest", action="store_true",
                    help="synthesize a dataset in the expected layout and run")
    ap.add_argument("--focal", type=float, help="ground-truth f in pixels")
    ap.add_argument("--pp", type=float, nargs=2, help="principal point in pixels")
    ap.add_argument("--lines-key"), ap.add_argument("--labels-key")
    ap.add_argument("--vp-key")
    ap.add_argument("--radius", type=float, default=10.0,
                    help="endpoint clustering radius in px (default 10)")
    ap.add_argument("--min-len", type=float, default=15.0,
                    help="shortest segment used, in px (default 15)")
    ap.add_argument("--iters", type=int, default=400, help="RANSAC samples")
    ap.add_argument("--no-sign", action="store_true",
                    help="disable the sign test inside the junction loop")
    ap.add_argument("--vertical-family", type=int, default=None,
                    help="label of the vertical family (default 2, the "
                         "dataset convention)")
    ap.add_argument("--seed", type=int, default=0)
    ap.add_argument("--verbose", action="store_true")
    args = ap.parse_args()

    if args.selftest:
        args.root = selftest()
        args.focal, args.pp = 605.0, [307.5, 251.5]
    if not args.root and not args.packed:
        ap.error("give --root, --packed or --selftest")

    if args.packed:
        return run_packed(args)

    f_true, pp = load_camera(args.root, args.focal, args.pp, args.verbose)
    print(f"ground-truth f = {f_true:.3f} px, principal point = "
          f"({pp[0]:.2f}, {pp[1]:.2f})")

    folders = ([os.path.join(args.root, args.image)] if args.image else
               sorted(d for d in glob.glob(os.path.join(args.root, "*"))
                      if os.path.isdir(d)))
    if not folders:
        raise SystemExit(f"no image folders under {args.root}")

    rng = np.random.default_rng(args.seed)
    recs, skipped = [], 0
    for d in folders:
        name = os.path.basename(d)
        if args.verbose:
            print(f"\n{name}:")
        got = load_image(d, (args.lines_key, args.labels_key, args.vp_key),
                         args.verbose)
        if got is None:
            skipped += 1
            continue
        lines_xy, labels, vp = got
        try:
            rec = eval_image(name, lines_xy, labels, vp, f_true, pp, rng, args)
        except Exception as exc:                        # noqa: BLE001
            print(f"  {name}: failed ({type(exc).__name__}: {exc})")
            skipped += 1
            continue
        recs.append(rec)
        if args.verbose or args.image:
            print(f"  {rec['n_lines']} segments, {rec['n_full']} full junctions, "
                  f"vertical family {rec['vertical_family']}")
            for k in ("vp3", "lines", "junction"):
                v, e = rec["f_" + k], rec["err_" + k]
                print(f"    f_{k:9s} = "
                      + (f"{v:8.2f} px  ({100*e:5.1f}% error)" if v else "   --"))
    if skipped:
        print(f"\n({skipped} folders skipped: no readable lines or labels. "
              f"Run with --verbose to see which keys were found.)")
    if not recs:
        raise SystemExit("nothing evaluated")
    summarise(recs, f_true)


if __name__ == "__main__":
    main()


==> yu_boot.py <==
import numpy as np, sys, json
import yu_junctions
from robust_calib import fit, params, S0
from common import coeffs, admissible
J,F,PP,_=yu_junctions.collect()
# which image holds the junction with the erroneous upper bound?
bad=[j[2] for j in J if (lambda cm: cm and cm[-1][1]<1e13 and np.sqrt(cm[-1][1])<F)(admissible(coeffs(j[1][:2],j[0])))]
print("image(s) holding a junction whose upper bound is BELOW the true f:", bad)
by={}
for j in J: by.setdefault(j[2],[]).append(j)
keys=list(by); rng=np.random.default_rng(0); withb=[]; without=[]
for b in range(120):
    pick=rng.choice(len(keys),len(keys)); S=[j for k in pick for j in by[keys[k]]]
    r=fit('f',S,ranges=True)
    f_est=params('f',r)['fx']; hi=np.sqrt(r['hi'][0])*S0
    (withb if any(keys[k] in bad for k in pick) else without).append((f_est,hi))
withb=np.array(withb); without=np.array(without)
json.dump(dict(withb=withb.tolist(),without=without.tolist()),open('yu_boot.json','w'))
for label,a in (("resamples that INCLUDE that image",withb),("resamples that EXCLUDE it",without)):
    print(f"  {label}: {len(a)}   median f {np.median(a[:,0]):7.0f} ({100*(np.median(a[:,0])-F)/F:+.0f}%)   "
          f"68% [{np.percentile(a[:,0],16):.0f}, {np.percentile(a[:,0],84):.0f}]   upper end of range: median {np.median(a[:,1]):.0f}")


==> yu_bounds.py <==
import numpy as np, sys
import yu_junctions
from common import coeffs, admissible
J,F,PP,_=yu_junctions.collect()
Jt,_,_,_=yu_junctions.collect(centre=(320.0+PP[0],240.0-PP[1]))
for label,Js in (("true principal point",Jt),("image-centre principal point",J)):
    lo=[];hi=[];empty=0
    for L,c,img,lens in Js:
        cm=admissible(coeffs(c[:2],L))
        if not cm: empty+=1; continue
        lo.append(np.sqrt(cm[0][0])/F); hi.append(np.sqrt(cm[-1][1])/F if cm[-1][1]<1e13 else np.inf)
    lo=np.array(lo); hi=np.array(hi); fin=np.isfinite(hi)
    print(f"{label}: {len(lo)} intervals ({empty} empty)")
    print(f"   lower bounds / f : top five {np.round(np.sort(lo)[-5:],3)}   95th pct {np.percentile(lo,95):.3f}   median {np.median(lo):.3f}")
    print(f"   upper bounds     : {fin.sum()} of {len(hi)} junctions have one: {np.round(np.sort(hi[fin]),3)}")
    ok=(lo<=1)&(hi>=1)
    print(f"   so the junctions jointly say:  f >= {np.sort(lo)[-2]:.3f} f_true (second-largest lower bound),  f <= {np.sort(hi[fin&(hi>=1)])[0] if (fin&(hi>=1)).any() else np.inf:.3f} f_true")


==> yu_certified.py <==
"""Certified intervals (Proposition: certified bounds) on the 181 York Urban junctions.
Each edge's angle error is bounded by phi_i = arcsin(2 eps / l_i), l_i its segment length, for an assumed
endpoint accuracy eps; with per-edge bounds the uncertain set of pair (i,j) uses (phi_i^2+phi_j^2)^(1/2)."""
import numpy as np, yorkurban as Y, yu_junctions
from yud_path import YUD
from common import coeffs, admissible
fT,pp,images=Y.load_packed(YUD); J,_,_,_=yu_junctions.collect()
xs=np.geomspace((0.05*fT)**2,(20*fT)**2,40000); xt=fT**2
def certified(Ls,c,lens,eps):
    rho2=c@c; P=((0,1),(1,2),(2,0))
    phi=np.arcsin(np.minimum(1.0,2*eps/np.asarray(lens,float)))
    F=np.ones_like(xs); U=np.zeros_like(xs,bool); Ft=1.0; Ut=False
    for i,j in P:
        A=Ls[i][0]*Ls[j][0]+Ls[i][1]*Ls[j][1]; E=Ls[i][2]*Ls[j][2]
        r=np.hypot(phi[i],phi[j])
        form=A*xs+E; F=F*form; U|= np.abs(form)<=r*(np.sqrt(2)*xs+rho2)
        ft=A*xt+E; Ft*=ft; Ut|= abs(ft)<=r*(np.sqrt(2)*xt+rho2)
    Fh=F<0
    return Fh, U, (Ft<0) or Ut
print(f"{'eps (px)':>9}{'true f in measured F':>22}{'true f in certified set':>25}{'median certified lower bound':>30}{'bounded above':>15}")
for eps in (0.0,0.25,0.5,1.0,2.0):
    inF=0; inC=0; lows=[]; bnd=0
    for (Ls,c,idx,lens) in J:
        Fh,U,ok=certified(Ls,c[:2],lens,eps)
        C=Fh|U
        inF+= any(Fh[(xs>xt*0.999)&(xs<xt*1.001)])
        inC+= ok
        if C.any():
            lows.append(np.sqrt(xs[np.argmax(C)])/fT); bnd+= not C[-1]
    print(f"{eps:>9}{inF:>17d}/181{inC:>20d}/181{np.median(lows):>29.3f}f{bnd:>12d}")
# the two junctions that miss f without certification: what eps brings them in?
for (Ls,c,idx,lens) in J:
    Fh,U,ok0=certified(Ls,c[:2],lens,0.0)
    if not ok0:
        for eps in np.arange(0.05,5.01,0.05):
            if certified(Ls,c[:2],lens,eps)[2]: print(f"   a missed junction (image {images[idx][0]}, edges {np.round(lens).astype(int)} px) is covered from eps = {eps:.2f} px"); break
        else: print(f"   a missed junction (image {images[idx][0]}) is not covered up to eps = 5 px")


==> yu_final.py <==
import numpy as np, sys
import yu_junctions
from robust_calib import fit, params, S0
from robust_sim import scene, F_TRUE, PP_TRUE
from common import coeffs, admissible
J,F,PP,_=yu_junctions.collect()
print("ROBUST CONVEX PROGRAM ON YORK URBAN (principal point not given; true f = %.1f, pp = (%.1f, %.1f))"%(F,PP[0],PP[1]))
for model in ('f','aspect','full'):
    try:
        r=fit(model,J,ranges=True); p=params(model,r)
        rng_txt=""
        if model=='f': rng_txt=f"   near-optimal range f in [{np.sqrt(r['lo'][0])*S0:.0f}, {np.sqrt(r['hi'][0])*S0:.0f}]"
        if model=='aspect': rng_txt=f"   ranges fx [{np.sqrt(r['lo'][0])*S0:.0f}, {np.sqrt(r['hi'][0])*S0:.0f}]  fy [{np.sqrt(r['lo'][1])*S0:.0f}, {np.sqrt(r['hi'][1])*S0:.0f}]"
        print(f"  {model:7s}: fx={p['fx']:7.1f} fy={p['fy']:7.1f} skew={p['skew']:6.1f} pp=({p['px']:6.1f},{p['py']:6.1f})  violation {r['V']:.3f}{rng_txt}")
    except Exception as e: print(f"  {model:7s}: failed ({type(e).__name__}: {e})")
print("  (parameter box limit is f = %.0f px: a range ending there is unbounded)"%(np.sqrt(400.0)*S0))
print("\nIS A TIGHT LOWER BOUND EXPECTED?  noiseless level scenes shaped like York Urban, 181 junctions:")
rng=np.random.default_rng(5); K0=np.array([[F_TRUE,0,0],[0,F_TRUE,0],[0,0,1.0]]); mx=[];ub=[]
for _ in range(40):
    Js=scene(rng,0.0,K0,True); lo=[];nb=0
    for L,c,_,_ in Js:
        cm=admissible(coeffs(c[:2],L))
        if cm:
            lo.append(np.sqrt(cm[0][0])/F_TRUE); nb+=cm[-1][1]<1e13
    mx.append(max(lo)); ub.append(nb/len(lo))
print(f"  largest lower bound / f: median {np.median(mx):.3f}, 10th-90th pct {np.percentile(mx,10):.3f}-{np.percentile(mx,90):.3f}")
print(f"  share of junctions bounded above: {100*np.mean(ub):.1f}%  (York Urban: 1.1%)")


==> yu_junctions.py <==
"""York Urban junctions, centred on the IMAGE CENTRE (not the true principal
point), so nothing downstream sees ground-truth intrinsics."""
import numpy as np
from yud_path import YUD
import yorkurban as Y
CENTRE=(320.0,240.0)
def collect(centre=CENTRE, path=YUD):
    f_true,pp,images=Y.load_packed(path)
    out=[]; seglen=[]
    for idx,(name,lines,labels,vp) in enumerate(images):
        seg=np.stack([Y.to_centred(lines[:,0],centre),Y.to_centred(lines[:,1],centre)],axis=1)
        vert=Y.pick_vertical_family(seg,labels,vp)
        others=sorted(set(int(x) for x in labels if x>0)-{vert})
        if len(others)<2: continue
        fam=tuple(others[:2])+(vert,)
        for c,fa in Y.find_junctions(seg,labels,10.0,15.0):
            if len(fa)<3: continue
            b=Y.build_corner(seg,fa,fam)
            if b is None: continue
            cc,ls=b
            L=[np.array([l[0],l[1],-(l[0]*cc[0]+l[1]*cc[1])]) for l in ls]   # through the junction
            lens=[np.linalg.norm(seg[fa[k][0]][1]-seg[fa[k][0]][0]) for k in fam]
            out.append((L,np.array([cc[0],cc[1],1.0]),idx,np.array(lens)))
            seglen.extend(lens)
    pp_c=(pp[0]-centre[0], centre[1]-pp[1])     # true principal point in these coordinates
    return out, f_true, pp_c, np.array(seglen)
if __name__=="__main__":
    J,f,ppc,sl=collect()
    imgs=sorted(set(j[2] for j in J))
    rho=[np.hypot(j[1][0],j[1][1]) for j in J]
    print(f"junctions {len(J)} in {len(imgs)} images; true f {f:.2f}; true pp (centred on image centre) ({ppc[0]:.2f},{ppc[1]:.2f})")
    print(f"edge segment length: median {np.median(sl):.0f} px, quartiles {np.percentile(sl,25):.0f}-{np.percentile(sl,75):.0f}")
    print(f"junction radius from image centre: median {np.median(rho):.0f} px, max {max(rho):.0f}")
    cnt=np.bincount([j[2] for j in J]); cnt=cnt[cnt>0]
    print(f"junctions per image (among images that have any): median {np.median(cnt):.0f}, max {cnt.max()}")


==> yu_lik.py <==
import numpy as np, sys, json
import yu_junctions
from lik_calib import prep
from scipy.stats import norm
SIG=(0.1,0.2,0.35,0.5,0.75,1.0,1.5,2.0,3.0,4.0,6.0,8.0)
fs=np.exp(np.linspace(np.log(150.0),np.log(4000.0),1200)); xs=fs**2
def table(Js, floor=1e-3):
    """T[s, junction, x] = log pi, computed once"""
    P=prep(Js); T=np.zeros((len(SIG),len(P),len(xs)))
    for q,(A,E,g) in enumerate(P):
        v=np.outer(xs,A)+E; S=np.sign(np.prod(v,axis=1))
        with np.errstate(divide='ignore',invalid='ignore'): xth=-E/A
        for si,s in enumerate(SIG):
            eps=np.zeros_like(v)
            for k in range(3):
                if np.isfinite(xth[k]) and g[k]>0: eps[:,k]=norm.cdf(-np.abs(xs-xth[k])/(s*g[k]))
            T[si,q]=np.log(np.clip((1-S*np.prod(1-2*eps,axis=1))/2,floor,1.0))
    return T
def est(T, idx):
    tot=T[:,idx,:].sum(axis=1); si,xi=np.unravel_index(np.argmax(tot),tot.shape)
    ok=tot[si]>=tot[si,xi]-0.5
    return fs[xi], SIG[si], fs[ok].min(), fs[ok].max()
J,F_TRUE,PP,_=yu_junctions.collect()
Jt,_,_,_=yu_junctions.collect(centre=(320.0+PP[0],240.0-PP[1]))
res={}
for label,Js in (("true_pp",Jt),("centre_pp",J)):
    T=table(Js); n=len(Js); img=np.array([j[2] for j in Js]); keys=np.unique(img)
    fh,sh,lo,hi=est(T,np.arange(n))
    rng=np.random.default_rng(0); b=[]
    for _ in range(400):
        pick=rng.choice(keys,len(keys)); idx=np.concatenate([np.where(img==k)[0] for k in pick]); b.append(est(T,idx)[0])
    res[label]=dict(f=float(fh),sigma=float(sh),lik_lo=float(lo),lik_hi=float(hi),b16=float(np.percentile(b,16)),b84=float(np.percentile(b,84)),b2=float(np.percentile(b,2.5)),b97=float(np.percentile(b,97.5)))
    print(f"{label:10s}: f = {fh:6.1f} ({100*(fh-F_TRUE)/F_TRUE:+.1f}%)  sigma-hat {sh}  bootstrap 68% [{res[label]['b16']:.0f},{res[label]['b84']:.0f}]  95% [{res[label]['b2']:.0f},{res[label]['b97']:.0f}]")
json.dump(res,open('yu_lik.json','w'))
print(f"true f = {F_TRUE:.1f}")


==> yu_verticals.py <==
"""York Urban: vertical directions in camera coordinates, whether each horizon crosses
the image, and how far apart the verticals are."""
import numpy as np, itertools
import yorkurban as Y, yu_junctions
from yud_path import YUD
f,pp,images=Y.load_packed(YUD)
J,_,_,_=yu_junctions.collect()
used=sorted(set(j[2] for j in J))
G=[];inside=0
for idx in used:
    V=np.array(images[idx][3],float); V=V/np.linalg.norm(V,axis=0,keepdims=True)
    k=int(np.argmax(np.abs(V[1,:]))); g=V[:,k]*np.sign(V[1,k]); G.append(g)
    # nearest point of the horizon {r : r.g = 0} to the principal point, in pixels
    off=-f*g[2]*g[:2]/(g[:2]@g[:2])
    ok=all((-pp[0]<o[0]<640-pp[0]) and (-pp[1]<o[1]<480-pp[1]) for o in (off,off*np.array([1,-1])))   # either y convention
    inside+=ok
G=np.array(G); tilt=np.degrees(np.arcsin(np.abs(G[:,2])))
mean=G.mean(0); mean/=np.linalg.norm(mean)
ang=np.degrees(np.arccos(np.clip(G@mean,-1,1)))
pair=max(np.degrees(np.arccos(np.clip(a@b,-1,1))) for a,b in itertools.combinations(G,2))
sv=np.linalg.svd(G.T,compute_uv=False)
print(f"{len(used)} images with junctions; tilt of the vertical out of the image plane: max {tilt.max():.1f} deg")
print(f"horizon passes through the image in {inside}/{len(used)} images (under either y convention)")
print(f"vertical directions: within {ang.max():.1f} deg of their mean (median {np.median(ang):.1f}); largest pairwise angle {pair:.1f} deg")
print(f"singular values of the 3 x {len(used)} matrix of verticals: {np.round(sv,3)}  (smallest/largest {sv[2]/sv[0]:.3f})")


==> yud_path.py <==
"""Location of the packed York Urban annotations (made by pack_yud.py).
Set the environment variable YUD_PACKED, or put the file at data/yud_packed.npz."""
import os
YUD = os.environ.get("YUD_PACKED",
                     os.path.join(os.path.dirname(os.path.abspath(__file__)), "data", "yud_packed.npz"))
if not os.path.exists(YUD):
    raise SystemExit("York Urban annotations not found at " + YUD +
                     "\nSee README.md, section 'The York Urban Database', for how to make this file.")

